Kondo $s$-$d$ exchange in the CuO$_2$ plane as the long sought interaction determining $T_c$ in cuprates

The well-known Pavarini et al. [Phys. Rev. Lett. 87, 047003 (2001)] correlation between the critical temperature $T_{c,\,\mathrm{max}}$ and the shape of the Fermi contour of the optimally hole-doped cuprates is explained within the framework of the BCS theory with Kondo exchange interaction incorporated as a pairing mechanism. The strong influence of the relative position of the Cu4$s$ level with respect to the Cu3$d_{x^2-y^2}$ level on the critical temperature $T_c$ reveals the importance of the $s$-$d$ hybridization of the conduction band. This hybridization is proportional to the $s$-$d$ exchange scattering amplitude between the conduction electrons -- the mechanism of $d$-wave pairing in the CuO$_2$ plane. In other words the Kondo interaction considered as a pairing mechanism in the CuO$_2$ plane gives a natural explanation of the correlation between the critical temperature and the shape of the Fermi contour. This result suggests that the long-sought pairing mechanism in high-$T_c$ superconducting cuprates has possibly been found and that the Kondo exchange interaction as a property of strongly correlated quantum matter deserves further attention in the physics of layered cuprates. To test the developed theoretical scheme, we explored in detail the recent results of the scanned Josephson modulation microscopy experiment of the modulation of the order parameter due to apex distance super-modulation. Our analysis shows a satisfactory agreement between our theory and the named experiment.

==> sd_source/Tc.f90 <==
    program rTc

    implicit integer (i-n)
    implicit real(8) (a-h,o-z)
    
    integer, parameter :: Kx= 60
    integer, parameter :: Ky= 60
    integer, parameter :: Nx= 2*Kx+1
    integer, parameter :: Ny= 2*ky+1
    integer, parameter :: Lx= 5000
    integer, parameter :: Ly= 5000
    integer, parameter :: Mx= 2*Lx+1
    integer, parameter :: My= 2*Ly+1
    integer, parameter :: N= Nx*Ny
    integer, parameter :: nd=4
    integer, parameter :: ne=1
    integer, parameter :: Kc=25
    integer, parameter :: Nc=2*Kc+1 ! Nc=2*Kc+1 odd
    integer, parameter :: N8=8*Nc
    real(8), parameter :: zero= 0.0d0
    real(8), parameter :: one= 1.0d0
    real(8), parameter :: two= 2.0d0
    real(8), parameter :: half= .50d0
    real(8), parameter :: three= 3.0d0
    real(8), parameter :: four= 4.0d0
    real(8), parameter :: pi=4.d0*datan(1.d0)
    real(8), parameter :: rZ=1.37d0 ! one ! 1.37d0
    real(8), parameter :: ed= 0.0d0
    real(8), parameter :: ep=-0.9d0/rZ
    real(8), parameter :: tsp= 2.0d0/rZ
    real(8), parameter :: tpd= 1.5d0/rZ
    real(8), parameter :: tpp= 0.2d0/rZ
    real(8), parameter :: fill= 0.58d0
    real(8), parameter :: gamma= 0.57721566490153286d0
    real(8), parameter :: gammaC = dexp(gamma)
    real(8), parameter :: rK=one/11604d0
    real(8), parameter :: rJsd= 5.593 ! 7.23d0 ! 5.593 ! 2.776d0 ! 7.2295d0 ! 7.538d0 ! 5.595d0 ! 7.2295d0 ! 7.1835d0 ! 7.3032d0 ! 8.1063d0 !
    real(8), parameter :: eB= .07756d0/rZ
    real(8), parameter :: fopt= .58d0
    real(8), parameter :: epsf= 1.0d-6
    dimension H(1:4,1:4), Hp(1:4,1:4), Psi(1:4), apsi(1:4), evl(1:4), evr(1:4,1:4), v(1:4)
    dimension fv1(1:4,1:4), fv2(1:4,1:4)
    dimension chi(0:Nx,0:Ny), apx(1:Nc), apy(1:Nc), vv(1:Nc), aslp(1:Nc), achi(1:Nc), chia(0:Nx,0:Ny)
    dimension ec(0:Nx,0:Ny), vx(0:Nx,0:Ny), vy(0:Nx,0:Ny), vabs(0:Nx,0:Ny), ppx(0:Nx), ppy(0:Ny)
    dimension YY(0:Mx,0:My)

    enerA=3.0d0/rZ
    enerB=7.0d0/rZ
    Nener=17
    dener=(enerB-enerA)/(Nener-1)
    do iener=1,Nener
    es= enerA+(iener-1)*dener !! in (enerA. enerB)
    !end do !! iener kraj na cikyla
    
    dpx=2.d0*(pi-epsf)/(Nx-1)
    dpy=2.d0*(pi-epsf)/(Ny-1)
    open(unit=91,file="Tc.txt",action="write")
    
    enew=ed
    do ix=0, Nx-1 ! double cicle for tabulation of conduction band energy
      px=epsf+ix*dpx
      ppx(ix)=px
      sinpx=dsin(px/2.d0)
      x=sinpx*sinpx
      sx=2.d0*sinpx
      sxp=two*dsin((px+epsf)/two)	! za proverka na v_F
      do iy=0, Ny-1
        py=epsf+iy*dpy
        ppy(iy)=py
        sinpy=dsin(py/2.d0)
	y=sinpy*sinpy
	sy=2.d0*sinpy
	syp=two*dsin((py+epsf)/two)	! za proverka na v_F
	
	do iter=1,5
	 ves= enew-es
	 ved= enew-ed
	 vep= enew-ep
	 call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
	 enew=enew-(A*x*y+B*(x+y)+C)/(Ap*x*y+Bp*(x+y)+Cp)
	end do 
	e=enew !! tuk pravim podmjana
	ec(ix,iy)=e
	!!!!!!!!!!!!!!!!!!!!!!!
	ves= e-es
	ved= e-ed
	vep= e-ep
	tau2=tsp**2-ves*tpp/two
	Dp=-ves*vep**2+4*vep*tsp**2*(x+y)-32.d0*tpp*tau2*x*y
	Sp=-4.d0*vep*tsp*tpd*(x-y)
	Xp=-(ves*vep-8*tau2*y)*tpd*sx
	Yp= (ves*vep-8*tau2*x)*tpd*sy
	Cpsi=one/dsqrt(Sp**2+Dp**2+Xp**2+Yp**2)
	Dp=Cpsi*Dp
	Sp=Cpsi*Sp
	Xp=Cpsi*Xp
	Yp=Cpsi*Yp
	chip=Sp*Dp
	chi(ix,iy)=chip
	!!!!!!!!!!!!!!!!!!!!!!!
      end do ! ix
    end do ! iy krai na tabulacijata 
    
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! 2 Sep 2021
    ! A xd^2 + 2 B xd +C = 0  calculation of the Fermi energy
    eTop=ec(Kx,Ky)-epsf
    eVanHove=ec(Kx,0)+epsf! end spectrum calculation
    e=eVanhove
    ves= e-es
    ved= e-ed
    vep= e-ep
    call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
    xd=(-B+dsqrt(B*B-A*C))/A ! 0<xd<1
    pd=two*dasin(dsqrt(xd))
    dp=(pi-pd)/(Nc-1)
    do i=1,Nc
      px=pd+(i-1)*dp
      sinpx=dsin(px/two)
      x=sinpx**2
      y=-(B*x+C)/(A*x+B)
      py=two*dasin(dsqrt(y))
      apx(i)=px
      apy(i)=py
    end do
  
    f=apx(1)-apy(1) + apx(Nc)-apy(Nc) 
    iW=4
    do i=2,Nc-1
      f=f+(apx(i)-apy(i))*iW
      iW=6-iW
    end do
    f=f*dp/three ! hole area in octant
    ! hole filling factor in Brilloin zone  
    f=two*f/pi**2
    fVanHove=f 
    eBB=eB*3.d0
    !print*,"........................................................"
    !Print*,"eVanHove=",eVanhove,"eTop=",eTop,"f_Van-Hove =",fVanHove
    
    ea=eVanHove
    ez=eTop
    iter=0
    !!!!!!  nachalo za presmqtane na energijata na Fermi
    deltae=(ez-ea)/two
137 continue       
    e=ea+deltae
    ves= e-es
    ved= e-ed
    vep= e-ep
    call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
    xd=(-B+dsqrt(B*B-A*C))/A ! 0<xd<1
    pd=two*dasin(dsqrt(xd))
    dp=(pi-pd)/(Nc-1)
    do i=1,Nc
      px=pd+(i-1)*dp
      sinpx=dsin(px/two)
      x=sinpx**2
      y=-(B*x+C)/(A*x+B)
      py=two*dasin(dsqrt(y))
      apx(i)=px
      apy(i)=py
    end do
 
    ! Simpson integration of the area of hole pocket
    f=apx(1)-apy(1) + apx(Nc)-apy(Nc) 
    iW=4
    do i=2,Nc-1
      f=f+(apx(i)-apy(i))*iW
      iW=6-iW
    end do
    f=f*dp/three ! hole area in octant
    ! hole filling factor in Brilloin zone  
      f=two*f/pi**2
 
    if (f>fopt) ea=e
    if (f<fopt) ez=e
    
    deltae=(ez-ea)/two
    iter=iter+1
    
    if (deltae>epsf) goto 137
    
    eeF=e
    !print*,"iter =", iter-1, " eF =",eeF, " fopt =",f,"acc =",dabs(f-fopt)/fopt
    !print*,"E_Fermi-E_Van-Hove =",eeF-eVanhove
    !!! Krai na presmjataneto na energijata na Fermi
    
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    !  Calculation of integrals rIntegralB, recE
    dqx= 2.d0*pi/(Mx-1)
    dqy= 2.d0*pi/(My-1)
    T= Tc
    rintegralB=zero
    recE=zero
    anumber=zero
    do i=0, Lx-1 !Mx-2
      qx=(i+half)*dqx !!!!!!
      ix=int(qx/dpx)
      cx=qx/dpx-ix ! <=1
      ixp=ix+1
      if (ixp==Nx) ixp=0
      do j=0, Ly-1!My-2
       qy=(j+half)*dqy !!!!!!
       iy=int(qy/dpy)
       iyp=iy+1
       if (iyp==Ny) iyp=0
       cy= qy/dpy- iy ! in [0,1]
       e=ec(ix,iy)*(one-cx)*(one-cy) +ec(ixp,iy)*cx*(one-cy) +ec(ix,iyp)*(one-cx)*cy +ec(ixp,iyp)*cx*cy
       ch=chi(ix,iy)*(one-cx)*(one-cy) +chi(ixp,iy)*cx*(one-cy) +chi(ix,iyp)*(one-cx)*cy +chi(ixp,iyp)*cx*cy
       eta=dabs(e-eeF)
       chi2=ch**2
       if (eta>eBB) rintegralB=rintegralB+chi2/eta 
       !!!!!!!!!!!!!! alternative calculation { 
       if ((eB.lt.eta).and.(eta.lt.eBB) ) then
        recE=recE+chi2/eta 
        numberchi=numberchi+1
       end if  
       !!!!!!!!!!!!!! alternative calculation }
       anumber=anumber+one
      end do
    end do  
    rintegralB=rintegralB/anumber
    recE=recE/anumber
    !print*,"rintegralB =",rintegralB," number =",anumber
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! 
    
    call reciprocal(eeF,es,eBB,recipE) !!
    !print*,"recE =",recE," recipE =",recipE," recipE/recE =",recipE/recE
    
    rintegralBB=rintegralB+recipE !! two rings better
    e=eeF ! eeF = Fermi energy  
    call contour(eeF,es,rho,chi2,chi4)
    
    rlambdaBCS=(Two*rJsd)*chi2*rho !! small parameter of BCS theory
    !print*,"lambda_BCS =",rlambdaBCS," rho =",rho," rintegralBB =",rintegralBB
    
    !print*,"----------------------------------------------------" 
    chi24=chi2**2/chi4
    !print*,"chi24 =",chi24,"chi2 =",chi2,"chi4 =",chi4
    !print*,"I =",rIntsum," I_A =",rintegralA," I_B =",rintegralB
    !print*,"J_sd =",rJsd," I_sd =",chi2*rJsd
    ! rlambdaBCS=Two*rJsd*tildeA
    epsC=eB*dexp(rintegralBB/(Two*rho*chi2)) !! Euler-Masckeroni energy definition
    riota=exp(-one/rlambdaBCS)
    sqiota=dsqrt(riota)
    !print*,"iota_BCS=",riota,"   sqrt(iota_BCS)=",sqiota
    TcBCS=(gammaC/pi)*(two*epsC)*dexp(-one/(rlambdaBCS))
    print*,"Es =",es,"eC =",epsC," Tc =",TcBCS/rK!,"eF =",eeF
    !!! Eq. (23)
    ves= eeF-es
    ved= eeF-ed
    vep= eeF-ep
    call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
    rtpt=half/(one+two*B/A)			! Eq. (36)
    s=-ves*vep/(two*tsp)**2			! Eq. (37)
    rs=half/(one+s)
    ! Presmiatane na p_c i p_d
    xc=-(B+C)/(A+B)				! Eq. (31)
    xd=(-B+dsqrt(B*B-A*C))/A 			! Eq. (30)
    pc=Two*dasin(dsqrt(xc))
    pd=Two*dasin(dsqrt(xd))
    call schiav(eeF,rho,chi2,chi4,chiav,chimax)
    DTc=Two*pi/gammaC*chimax
    print*,"rtpt =",rtpt,"rs =",rs,"lamb =",rlambdaBCS
    write(91,*) es,eeF,rtpt,rs,rlambdaBCS,TcBCS/rK,pc,pd,DTc
    end do
    Print*,"kraj na presmjataneto."
     
     close(91)
     
    contains
    
    !!! Eqs. (25) and (26)
    subroutine sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
	A= 16.*(4.*tpd**2*tsp**2 +2.*tsp**2*tpp*ved -2.*tpd**2*tpp*ves-tpp**2*ved*ves)
	B= -4.*vep*(tsp**2*ved+ tpd**2*ves)
	C= ved*ves*vep**2
	Ap= 16.*(2.*tsp**2*tpp-2.*tpd**2*tpp-tpp**2*(ved+ves)) 
	Bp= -4.*(tsp**2*ved+tpd**2*ves)-4.*vep*(tsp**2+tpd**2)
	Cp= ves*vep**2+ved*vep**2+2.*ved*ves*vep
    end subroutine 
        
    !!!!!!!!!!!!!!!!!!!!
    ! 10 Sep 
    subroutine contour(e,es,rho,chi2,chi4)
      dimension achi(1:Nc), apx(1:Nc), apy(1:Nc), av(1:Nc)
      
      ves= e-es
      ved= e-ed
      vep= e-ep
      call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
      xd=(-B+dsqrt(B*B-A*C))/A 
      pd=two*dasin(dsqrt(xd))
      deltap=(pi-pd)/(Nc-1)
      do is=1,Nc ! cicle for tabulation
	px=pd+(is-1)*deltap
	sinpx=dsin(px/two)
	x=sinpx**2
	sx=two*sinpx
	y=-(B*x+C)/(A*x+B)
	py=two*dasin(dsqrt(y))
	sinpy=dsin(py/two)
	sy=two*sinpy
	apx(is)=px
	apy(is)=py !tabulated points from CEC in a 8-tant
	! Eq. (2.36)    
	vs=(A*y+B)**2*x*(one-x) + (A*x+B)**2*y*(one-y)
	vs=dsqrt(vs)/dabs(Ap*x*y+Bp*(x+y)+Cp)
	av(is)=vs
	! Eq. (2.3)
	tau2=tsp**2-ves*tpp/two
	Dp=-ves*vep**2+4*vep*tsp**2*(x+y)-32.d0*tpp*tau2*x*y
	Sp=-4.d0*vep*tsp*tpd*(x-y)
	Xp=-(ves*vep-8*tau2*y)*tpd*sx
	Yp= (ves*vep-8*tau2*x)*tpd*sy
	Cpsi=one/dsqrt(Sp**2+Dp**2+Xp**2+Yp**2)
	Dp=Cpsi*Dp
	Sp=Cpsi*Sp
	Xp=Cpsi*Xp
	Yp=Cpsi*Yp
	chip=Sp*Dp
	achi(is)= chip !dimension achi(N8)
	! Eq. (2.41)
	slp= (A*y+B)/(A*x+B)
	slp=slp**2
	slp=slp*x*(one-x)/(y*(one-y))
	!print*,i,slp,y,(one-y)
	slp=dsqrt(one+slp)
	aslp(is)=slp ! tabulated 1/cos(slope)
      end do
    
      trho=aslp(1)/av(1)+aslp(Nc)/av(Nc)
      chi2=achi(Nc)**2*aslp(Nc)/av(Nc)
      chi4=achi(Nc)**4*aslp(Nc)/av(Nc)
      
      iW=4
      do is=2,Nc-1
	trho=trho+ iW*aslp(is)/av(is)    
	chi2=chi2+ iW*achi(is)**2*aslp(is)/av(is)
	chi4=chi4+ iW*achi(is)**4*aslp(is)/av(is)
        iW=6-iW
      end do
      chi4=chi4/trho
      chi2=chi2/trho
      rho=trho*(deltap/three)*two/(pi**2) ! 8/(2 pi)^2
    
    end subroutine
    
    subroutine reciprocal(eF,es,eBB,recipE)

    	rlnB=dlog(eBB)
    	rlnA=dlog(eB)
    	dln=(rlnB-rlnA)/Nc
        
        recipE=zero
    	do ir=0,Nc-1
    		rlL=rlnA+(ir)*dln 
    		etaL=eB+dexp(rlL)
	    	rlR=rlnA+(ir+1)*dln 
    		etaR=eB+dexp(rlR)
                deltaEta=(etaR-etaL) 
    		rl=rlnA+(ir+half)*dln 
                eta=eB+dexp(rl)
    		call contour(eF+eta,es,rho,chi2,chi4)
    		recipE=recipE+rho*chi2
    		call contour(eF-eta,es,rho,chi2,chi4)
    		recipE=recipE+rho*chi2
    	end do
    	recipE=recipE*dln
    end subroutine

    subroutine Hamiltonian(H,sx,sy)
	implicit integer (i-n)
	implicit real(8) (a-h,o-z)
    
	dimension H(1:4,1:4)
	
	H(1,1)= ed
	H(1,2)= 0.0d0
	H(1,3)= tpd*sx
	H(1,4)=-tpd*sy
 
	H(2,2)= es
	H(2,3)= tsp*sx
	H(2,4)= tsp*sy 

	H(3,3)= ep
	H(3,4)=-tpp*sx*sy

	H(4,4)= ep

	H(4,3)= H(3,4)
	H(4,2)= H(2,4)
	H(4,1)= H(1,4)
 
	H(3,2)= H(2,3)
	H(3,1)= H(1,3)

	H(2,1)= H(1,2)  
    end subroutine
    
    function chis(e,es,px,py)
      	implicit integer (i-n)
	implicit real(8) (a-h,o-z)
    
      ves= e-es
      ved= e-ed
      vep= e-ep
      call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
      sinpx=dsin(px/two)
      x=sinpx**2
      sx=two*sinpx
      y=-(B*x+C)/(A*x+B)
      sinpy=dsin(py/two)
      sy=two*sinpy
      tau2=tsp**2-ves*tpp/two
      Df=-ves*vep**2+4.d0*vep*tsp**2*(x+y)-32.d0*tpp*tau2*x*y
      Sf=-4.d0*vep*tsp*tpd*(x-y)
      Xf=-(ves*vep-8*tau2*y)*tpd*sx
      Yf= (ves*vep-8*tau2*x)*tpd*sy
      Cpsi=one/dsqrt(Sf**2+Df**2+Xf**2+Yf**2)
      Df=Cpsi*Df
      Sf=Cpsi*Sf
      Xf=Cpsi*Xf
      Yf=Cpsi*Yf
      chis=Sf*Df
   end function chis

   subroutine schiav(e,rho,chi2,chi4,chiav,chimax) !! new line
      dimension achi(1:Nc), apx(1:Nc), apy(1:Nc), av(1:Nc)
      
      ves= e-es
      ved= e-ed
      vep= e-ep
      call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
      xd=(-B+dsqrt(B*B-A*C))/A 
      pd=two*dasin(dsqrt(xd))
      deltap=(pi-pd)/(Nc-1)
      do is=1,Nc ! cicle for tabulation
	px=pd+(is-1)*deltap
	sinpx=dsin(px/two)
	x=sinpx**2
	sx=two*sinpx
	y=-(B*x+C)/(A*x+B)
	py=two*dasin(dsqrt(y))
	sinpy=dsin(py/two)
	sy=two*sinpy
	apx(is)=px
	apy(is)=py !tabulated points from CEC in a 8-tant
	! Eq. (2.36)    
	vs=(A*y+B)**2*x*(one-x) + (A*x+B)**2*y*(one-y)
	vs=dsqrt(vs)/dabs(Ap*x*y+Bp*(x+y)+Cp)
	av(is)=vs
	! Eq. (2.3)
	tau2=tsp**2-ves*tpp/two
	Dp=-ves*vep**2+4*vep*tsp**2*(x+y)-32.d0*tpp*tau2*x*y
	Sp=-4.d0*vep*tsp*tpd*(x-y)
	Xp=-(ves*vep-8*tau2*y)*tpd*sx
	Yp= (ves*vep-8*tau2*x)*tpd*sy
	Cpsi=one/dsqrt(Sp**2+Dp**2+Xp**2+Yp**2)
	Dp=Cpsi*Dp
	Sp=Cpsi*Sp
	Xp=Cpsi*Xp
	Yp=Cpsi*Yp
	chip=Sp*Dp
	achi(is)= chip !dimension achi(N8)
	! Eq. (2.41)
	slp= (A*y+B)/(A*x+B)
	slp=slp**2
	slp=slp*x*(one-x)/(y*(one-y))
	!print*,i,slp,y,(one-y)
	slp=dsqrt(one+slp)
	aslp(is)=slp ! tabulated 1/cos(slope)
	! dpl=dpx*slp
	!call schi(e,px,py,chiB)
	!print*,px/pi,py/pi,chip,chiB
      end do
    
      trho=aslp(1)/av(1)+aslp(Nc)/av(Nc)
      chi2=achi(Nc)**2*aslp(Nc)/av(Nc)
      chi4=achi(Nc)**4*aslp(Nc)/av(Nc)
      chiav=achi(Nc)**2*aslp(Nc)*dlog(dabs(achi(Nc)))/av(Nc) !! new line
      
      iW=4
      do is=2,Nc-1
	trho=trho+ iW*aslp(is)/av(is)    
	chi2=chi2+ iW*achi(is)**2*aslp(is)/av(is)
	chi4=chi4+ iW*achi(is)**4*aslp(is)/av(is)
	chiav=chiav+iW*achi(is)**2*aslp(is)*dlog(dabs(achi(is)))/av(is) !! new line
        iW=6-iW
      end do
      chi4=chi4/trho
      chi2=chi2/trho
      chiav=chiav/trho !! new line
      rho=trho*(deltap/three)*two/(pi**2) ! 8/(2 pi)^2
      chiav=dexp(chiav/chi2) !! new line
      chimax=dabs(achi(Nc)/chiav)
    end subroutine schiav


   end 


==> sd_source/eispack/cbabk2.f <==
      subroutine cbabk2(nm,n,low,igh,scale,m,zr,zi)
c
      integer i,j,k,m,n,ii,nm,igh,low
      double precision scale(n),zr(nm,m),zi(nm,m)
      double precision s
c
c     this subroutine is a translation of the algol procedure
c     cbabk2, which is a complex version of balbak,
c     num. math. 13, 293-304(1969) by parlett and reinsch.
c     handbook for auto. comp., vol.ii-linear algebra, 315-326(1971).
c
c     this subroutine forms the eigenvectors of a complex general
c     matrix by back transforming those of the corresponding
c     balanced matrix determined by  cbal.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        low and igh are integers determined by  cbal.
c
c        scale contains information determining the permutations
c          and scaling factors used by  cbal.
c
c        m is the number of eigenvectors to be back transformed.
c
c        zr and zi contain the real and imaginary parts,
c          respectively, of the eigenvectors to be
c          back transformed in their first m columns.
c
c     on output
c
c        zr and zi contain the real and imaginary parts,
c          respectively, of the transformed eigenvectors
c          in their first m columns.
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      if (m .eq. 0) go to 200
      if (igh .eq. low) go to 120
c
      do 110 i = low, igh
         s = scale(i)
c     .......... left hand eigenvectors are back transformed
c                if the foregoing statement is replaced by
c                s=1.0d0/scale(i). ..........
         do 100 j = 1, m
            zr(i,j) = zr(i,j) * s
            zi(i,j) = zi(i,j) * s
  100    continue
c
  110 continue
c     .......... for i=low-1 step -1 until 1,
c                igh+1 step 1 until n do -- ..........
  120 do 140 ii = 1, n
         i = ii
         if (i .ge. low .and. i .le. igh) go to 140
         if (i .lt. low) i = low - ii
         k = scale(i)
         if (k .eq. i) go to 140
c
         do 130 j = 1, m
            s = zr(i,j)
            zr(i,j) = zr(k,j)
            zr(k,j) = s
            s = zi(i,j)
            zi(i,j) = zi(k,j)
            zi(k,j) = s
  130    continue
c
  140 continue
c
  200 return
      end


==> sd_source/eispack/cbal.f <==
      subroutine cbal(nm,n,ar,ai,low,igh,scale)
c
      integer i,j,k,l,m,n,jj,nm,igh,low,iexc
      double precision ar(nm,n),ai(nm,n),scale(n)
      double precision c,f,g,r,s,b2,radix
      logical noconv
c
c     this subroutine is a translation of the algol procedure
c     cbalance, which is a complex version of balance,
c     num. math. 13, 293-304(1969) by parlett and reinsch.
c     handbook for auto. comp., vol.ii-linear algebra, 315-326(1971).
c
c     this subroutine balances a complex matrix and isolates
c     eigenvalues whenever possible.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        ar and ai contain the real and imaginary parts,
c          respectively, of the complex matrix to be balanced.
c
c     on output
c
c        ar and ai contain the real and imaginary parts,
c          respectively, of the balanced matrix.
c
c        low and igh are two integers such that ar(i,j) and ai(i,j)
c          are equal to zero if
c           (1) i is greater than j and
c           (2) j=1,...,low-1 or i=igh+1,...,n.
c
c        scale contains information determining the
c           permutations and scaling factors used.
c
c     suppose that the principal submatrix in rows low through igh
c     has been balanced, that p(j) denotes the index interchanged
c     with j during the permutation step, and that the elements
c     of the diagonal matrix used are denoted by d(i,j).  then
c        scale(j) = p(j),    for j = 1,...,low-1
c                 = d(j,j)       j = low,...,igh
c                 = p(j)         j = igh+1,...,n.
c     the order in which the interchanges are made is n to igh+1,
c     then 1 to low-1.
c
c     note that 1 is returned for igh if igh is zero formally.
c
c     the algol procedure exc contained in cbalance appears in
c     cbal  in line.  (note that the algol roles of identifiers
c     k,l have been reversed.)
c
c     arithmetic is real throughout.
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      radix = 16.0d0
c
      b2 = radix * radix
      k = 1
      l = n
      go to 100
c     .......... in-line procedure for row and
c                column exchange ..........
   20 scale(m) = j
      if (j .eq. m) go to 50
c
      do 30 i = 1, l
         f = ar(i,j)
         ar(i,j) = ar(i,m)
         ar(i,m) = f
         f = ai(i,j)
         ai(i,j) = ai(i,m)
         ai(i,m) = f
   30 continue
c
      do 40 i = k, n
         f = ar(j,i)
         ar(j,i) = ar(m,i)
         ar(m,i) = f
         f = ai(j,i)
         ai(j,i) = ai(m,i)
         ai(m,i) = f
   40 continue
c
   50 go to (80,130), iexc
c     .......... search for rows isolating an eigenvalue
c                and push them down ..........
   80 if (l .eq. 1) go to 280
      l = l - 1
c     .......... for j=l step -1 until 1 do -- ..........
  100 do 120 jj = 1, l
         j = l + 1 - jj
c
         do 110 i = 1, l
            if (i .eq. j) go to 110
            if (ar(j,i) .ne. 0.0d0 .or. ai(j,i) .ne. 0.0d0) go to 120
  110    continue
c
         m = l
         iexc = 1
         go to 20
  120 continue
c
      go to 140
c     .......... search for columns isolating an eigenvalue
c                and push them left ..........
  130 k = k + 1
c
  140 do 170 j = k, l
c
         do 150 i = k, l
            if (i .eq. j) go to 150
            if (ar(i,j) .ne. 0.0d0 .or. ai(i,j) .ne. 0.0d0) go to 170
  150    continue
c
         m = k
         iexc = 2
         go to 20
  170 continue
c     .......... now balance the submatrix in rows k to l ..........
      do 180 i = k, l
  180 scale(i) = 1.0d0
c     .......... iterative loop for norm reduction ..........
  190 noconv = .false.
c
      do 270 i = k, l
         c = 0.0d0
         r = 0.0d0
c
         do 200 j = k, l
            if (j .eq. i) go to 200
            c = c + dabs(ar(j,i)) + dabs(ai(j,i))
            r = r + dabs(ar(i,j)) + dabs(ai(i,j))
  200    continue
c     .......... guard against zero c or r due to underflow ..........
         if (c .eq. 0.0d0 .or. r .eq. 0.0d0) go to 270
         g = r / radix
         f = 1.0d0
         s = c + r
  210    if (c .ge. g) go to 220
         f = f * radix
         c = c * b2
         go to 210
  220    g = r * radix
  230    if (c .lt. g) go to 240
         f = f / radix
         c = c / b2
         go to 230
c     .......... now balance ..........
  240    if ((c + r) / f .ge. 0.95d0 * s) go to 270
         g = 1.0d0 / f
         scale(i) = scale(i) * f
         noconv = .true.
c
         do 250 j = k, n
            ar(i,j) = ar(i,j) * g
            ai(i,j) = ai(i,j) * g
  250    continue
c
         do 260 j = 1, l
            ar(j,i) = ar(j,i) * f
            ai(j,i) = ai(j,i) * f
  260    continue
c
  270 continue
c
      if (noconv) go to 190
c
  280 low = k
      igh = l
      return
      end


==> sd_source/eispack/cdiv.f <==
      subroutine cdiv(ar,ai,br,bi,cr,ci)
      double precision ar,ai,br,bi,cr,ci
c
c     complex division, (cr,ci) = (ar,ai)/(br,bi)
c
      double precision s,ars,ais,brs,bis
      s = dabs(br) + dabs(bi)
      ars = ar/s
      ais = ai/s
      brs = br/s
      bis = bi/s
      s = brs**2 + bis**2
      cr = (ars*brs + ais*bis)/s
      ci = (ais*brs - ars*bis)/s
      return
      end


==> sd_source/eispack/cg.f <==
      subroutine cg(nm,n,ar,ai,wr,wi,matz,zr,zi,fv1,fv2,fv3,ierr)
c
      integer n,nm,is1,is2,ierr,matz
      double precision ar(nm,n),ai(nm,n),wr(n),wi(n),zr(nm,n),zi(nm,n),
     x       fv1(n),fv2(n),fv3(n)
c
c     this subroutine calls the recommended sequence of
c     subroutines from the eigensystem subroutine package (eispack)
c     to find the eigenvalues and eigenvectors (if desired)
c     of a complex general matrix.
c
c     on input
c
c        nm  must be set to the row dimension of the two-dimensional
c        array parameters as declared in the calling program
c        dimension statement.
c
c        n  is the order of the matrix  a=(ar,ai).
c
c        ar  and  ai  contain the real and imaginary parts,
c        respectively, of the complex general matrix.
c
c        matz  is an integer variable set equal to zero if
c        only eigenvalues are desired.  otherwise it is set to
c        any non-zero integer for both eigenvalues and eigenvectors.
c
c     on output
c
c        wr  and  wi  contain the real and imaginary parts,
c        respectively, of the eigenvalues.
c
c        zr  and  zi  contain the real and imaginary parts,
c        respectively, of the eigenvectors if matz is not zero.
c
c        ierr  is an integer output variable set equal to an error
c           completion code described in the documentation for comqr
c           and comqr2.  the normal completion code is zero.
c
c        fv1, fv2, and  fv3  are temporary storage arrays.
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      if (n .le. nm) go to 10
      ierr = 10 * n
      go to 50
c
   10 call  cbal(nm,n,ar,ai,is1,is2,fv1)
      call  corth(nm,n,is1,is2,ar,ai,fv2,fv3)
      if (matz .ne. 0) go to 20
c     .......... find eigenvalues only ..........
      call  comqr(nm,n,is1,is2,ar,ai,wr,wi,ierr)
      go to 50
c     .......... find both eigenvalues and eigenvectors ..........
   20 call  comqr2(nm,n,is1,is2,fv2,fv3,ar,ai,wr,wi,zr,zi,ierr)
      if (ierr .ne. 0) go to 50
      call  cbabk2(nm,n,is1,is2,fv1,n,zr,zi)
   50 return
      end


==> sd_source/eispack/comqr.f <==
      subroutine comqr(nm,n,low,igh,hr,hi,wr,wi,ierr)
c
      integer i,j,l,n,en,ll,nm,igh,itn,its,low,lp1,enm1,ierr
      double precision hr(nm,n),hi(nm,n),wr(n),wi(n)
      double precision si,sr,ti,tr,xi,xr,yi,yr,zzi,zzr,norm,tst1,tst2,
     x       pythag
c
c     this subroutine is a translation of a unitary analogue of the
c     algol procedure  comlr, num. math. 12, 369-376(1968) by martin
c     and wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 396-403(1971).
c     the unitary analogue substitutes the qr algorithm of francis
c     (comp. jour. 4, 332-345(1962)) for the lr algorithm.
c
c     this subroutine finds the eigenvalues of a complex
c     upper hessenberg matrix by the qr method.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        low and igh are integers determined by the balancing
c          subroutine  cbal.  if  cbal  has not been used,
c          set low=1, igh=n.
c
c        hr and hi contain the real and imaginary parts,
c          respectively, of the complex upper hessenberg matrix.
c          their lower triangles below the subdiagonal contain
c          information about the unitary transformations used in
c          the reduction by  corth, if performed.
c
c     on output
c
c        the upper hessenberg portions of hr and hi have been
c          destroyed.  therefore, they must be saved before
c          calling  comqr  if subsequent calculation of
c          eigenvectors is to be performed.
c
c        wr and wi contain the real and imaginary parts,
c          respectively, of the eigenvalues.  if an error
c          exit is made, the eigenvalues should be correct
c          for indices ierr+1,...,n.
c
c        ierr is set to
c          zero       for normal return,
c          j          if the limit of 30*n iterations is exhausted
c                     while the j-th eigenvalue is being sought.
c
c     calls cdiv for complex division.
c     calls csroot for complex square root.
c     calls pythag for  dsqrt(a*a + b*b) .
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      ierr = 0
      if (low .eq. igh) go to 180
c     .......... create real subdiagonal elements ..........
      l = low + 1
c
      do 170 i = l, igh
         ll = min0(i+1,igh)
         if (hi(i,i-1) .eq. 0.0d0) go to 170
         norm = pythag(hr(i,i-1),hi(i,i-1))
         yr = hr(i,i-1) / norm
         yi = hi(i,i-1) / norm
         hr(i,i-1) = norm
         hi(i,i-1) = 0.0d0
c
         do 155 j = i, igh
            si = yr * hi(i,j) - yi * hr(i,j)
            hr(i,j) = yr * hr(i,j) + yi * hi(i,j)
            hi(i,j) = si
  155    continue
c
         do 160 j = low, ll
            si = yr * hi(j,i) + yi * hr(j,i)
            hr(j,i) = yr * hr(j,i) - yi * hi(j,i)
            hi(j,i) = si
  160    continue
c
  170 continue
c     .......... store roots isolated by cbal ..........
  180 do 200 i = 1, n
         if (i .ge. low .and. i .le. igh) go to 200
         wr(i) = hr(i,i)
         wi(i) = hi(i,i)
  200 continue
c
      en = igh
      tr = 0.0d0
      ti = 0.0d0
      itn = 30*n
c     .......... search for next eigenvalue ..........
  220 if (en .lt. low) go to 1001
      its = 0
      enm1 = en - 1
c     .......... look for single small sub-diagonal element
c                for l=en step -1 until low d0 -- ..........
  240 do 260 ll = low, en
         l = en + low - ll
         if (l .eq. low) go to 300
         tst1 = dabs(hr(l-1,l-1)) + dabs(hi(l-1,l-1))
     x            + dabs(hr(l,l)) + dabs(hi(l,l))
         tst2 = tst1 + dabs(hr(l,l-1))
         if (tst2 .eq. tst1) go to 300
  260 continue
c     .......... form shift ..........
  300 if (l .eq. en) go to 660
      if (itn .eq. 0) go to 1000
      if (its .eq. 10 .or. its .eq. 20) go to 320
      sr = hr(en,en)
      si = hi(en,en)
      xr = hr(enm1,en) * hr(en,enm1)
      xi = hi(enm1,en) * hr(en,enm1)
      if (xr .eq. 0.0d0 .and. xi .eq. 0.0d0) go to 340
      yr = (hr(enm1,enm1) - sr) / 2.0d0
      yi = (hi(enm1,enm1) - si) / 2.0d0
      call csroot(yr**2-yi**2+xr,2.0d0*yr*yi+xi,zzr,zzi)
      if (yr * zzr + yi * zzi .ge. 0.0d0) go to 310
      zzr = -zzr
      zzi = -zzi
  310 call cdiv(xr,xi,yr+zzr,yi+zzi,xr,xi)
      sr = sr - xr
      si = si - xi
      go to 340
c     .......... form exceptional shift ..........
  320 sr = dabs(hr(en,enm1)) + dabs(hr(enm1,en-2))
      si = 0.0d0
c
  340 do 360 i = low, en
         hr(i,i) = hr(i,i) - sr
         hi(i,i) = hi(i,i) - si
  360 continue
c
      tr = tr + sr
      ti = ti + si
      its = its + 1
      itn = itn - 1
c     .......... reduce to triangle (rows) ..........
      lp1 = l + 1
c
      do 500 i = lp1, en
         sr = hr(i,i-1)
         hr(i,i-1) = 0.0d0
         norm = pythag(pythag(hr(i-1,i-1),hi(i-1,i-1)),sr)
         xr = hr(i-1,i-1) / norm
         wr(i-1) = xr
         xi = hi(i-1,i-1) / norm
         wi(i-1) = xi
         hr(i-1,i-1) = norm
         hi(i-1,i-1) = 0.0d0
         hi(i,i-1) = sr / norm
c
         do 490 j = i, en
            yr = hr(i-1,j)
            yi = hi(i-1,j)
            zzr = hr(i,j)
            zzi = hi(i,j)
            hr(i-1,j) = xr * yr + xi * yi + hi(i,i-1) * zzr
            hi(i-1,j) = xr * yi - xi * yr + hi(i,i-1) * zzi
            hr(i,j) = xr * zzr - xi * zzi - hi(i,i-1) * yr
            hi(i,j) = xr * zzi + xi * zzr - hi(i,i-1) * yi
  490    continue
c
  500 continue
c
      si = hi(en,en)
      if (si .eq. 0.0d0) go to 540
      norm = pythag(hr(en,en),si)
      sr = hr(en,en) / norm
      si = si / norm
      hr(en,en) = norm
      hi(en,en) = 0.0d0
c     .......... inverse operation (columns) ..........
  540 do 600 j = lp1, en
         xr = wr(j-1)
         xi = wi(j-1)
c
         do 580 i = l, j
            yr = hr(i,j-1)
            yi = 0.0d0
            zzr = hr(i,j)
            zzi = hi(i,j)
            if (i .eq. j) go to 560
            yi = hi(i,j-1)
            hi(i,j-1) = xr * yi + xi * yr + hi(j,j-1) * zzi
  560       hr(i,j-1) = xr * yr - xi * yi + hi(j,j-1) * zzr
            hr(i,j) = xr * zzr + xi * zzi - hi(j,j-1) * yr
            hi(i,j) = xr * zzi - xi * zzr - hi(j,j-1) * yi
  580    continue
c
  600 continue
c
      if (si .eq. 0.0d0) go to 240
c
      do 630 i = l, en
         yr = hr(i,en)
         yi = hi(i,en)
         hr(i,en) = sr * yr - si * yi
         hi(i,en) = sr * yi + si * yr
  630 continue
c
      go to 240
c     .......... a root found ..........
  660 wr(en) = hr(en,en) + tr
      wi(en) = hi(en,en) + ti
      en = enm1
      go to 220
c     .......... set error -- all eigenvalues have not
c                converged after 30*n iterations ..........
 1000 ierr = en
 1001 return
      end


==> sd_source/eispack/comqr2.f <==
      subroutine comqr2(nm,n,low,igh,ortr,orti,hr,hi,wr,wi,zr,zi,ierr)
C  MESHED overflow control WITH vectors of isolated roots (10/19/89 BSG)
C  MESHED overflow control WITH triangular multiply (10/30/89 BSG)
c
      integer i,j,k,l,m,n,en,ii,jj,ll,nm,nn,igh,ip1,
     x        itn,its,low,lp1,enm1,iend,ierr
      double precision hr(nm,n),hi(nm,n),wr(n),wi(n),zr(nm,n),zi(nm,n),
     x       ortr(igh),orti(igh)
      double precision si,sr,ti,tr,xi,xr,yi,yr,zzi,zzr,norm,tst1,tst2,
     x       pythag
c
c     this subroutine is a translation of a unitary analogue of the
c     algol procedure  comlr2, num. math. 16, 181-204(1970) by peters
c     and wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 372-395(1971).
c     the unitary analogue substitutes the qr algorithm of francis
c     (comp. jour. 4, 332-345(1962)) for the lr algorithm.
c
c     this subroutine finds the eigenvalues and eigenvectors
c     of a complex upper hessenberg matrix by the qr
c     method.  the eigenvectors of a complex general matrix
c     can also be found if  corth  has been used to reduce
c     this general matrix to hessenberg form.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        low and igh are integers determined by the balancing
c          subroutine  cbal.  if  cbal  has not been used,
c          set low=1, igh=n.
c
c        ortr and orti contain information about the unitary trans-
c          formations used in the reduction by  corth, if performed.
c          only elements low through igh are used.  if the eigenvectors
c          of the hessenberg matrix are desired, set ortr(j) and
c          orti(j) to 0.0d0 for these elements.
c
c        hr and hi contain the real and imaginary parts,
c          respectively, of the complex upper hessenberg matrix.
c          their lower triangles below the subdiagonal contain further
c          information about the transformations which were used in the
c          reduction by  corth, if performed.  if the eigenvectors of
c          the hessenberg matrix are desired, these elements may be
c          arbitrary.
c
c     on output
c
c        ortr, orti, and the upper hessenberg portions of hr and hi
c          have been destroyed.
c
c        wr and wi contain the real and imaginary parts,
c          respectively, of the eigenvalues.  if an error
c          exit is made, the eigenvalues should be correct
c          for indices ierr+1,...,n.
c
c        zr and zi contain the real and imaginary parts,
c          respectively, of the eigenvectors.  the eigenvectors
c          are unnormalized.  if an error exit is made, none of
c          the eigenvectors has been found.
c
c        ierr is set to
c          zero       for normal return,
c          j          if the limit of 30*n iterations is exhausted
c                     while the j-th eigenvalue is being sought.
c
c     calls cdiv for complex division.
c     calls csroot for complex square root.
c     calls pythag for  dsqrt(a*a + b*b) .
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated october 1989.
c
c     ------------------------------------------------------------------
c
      ierr = 0
c     .......... initialize eigenvector matrix ..........
      do 101 j = 1, n
c
         do 100 i = 1, n
            zr(i,j) = 0.0d0
            zi(i,j) = 0.0d0
  100    continue
         zr(j,j) = 1.0d0
  101 continue
c     .......... form the matrix of accumulated transformations
c                from the information left by corth ..........
      iend = igh - low - 1
      if (iend) 180, 150, 105
c     .......... for i=igh-1 step -1 until low+1 do -- ..........
  105 do 140 ii = 1, iend
         i = igh - ii
         if (ortr(i) .eq. 0.0d0 .and. orti(i) .eq. 0.0d0) go to 140
         if (hr(i,i-1) .eq. 0.0d0 .and. hi(i,i-1) .eq. 0.0d0) go to 140
c     .......... norm below is negative of h formed in corth ..........
         norm = hr(i,i-1) * ortr(i) + hi(i,i-1) * orti(i)
         ip1 = i + 1
c
         do 110 k = ip1, igh
            ortr(k) = hr(k,i-1)
            orti(k) = hi(k,i-1)
  110    continue
c
         do 130 j = i, igh
            sr = 0.0d0
            si = 0.0d0
c
            do 115 k = i, igh
               sr = sr + ortr(k) * zr(k,j) + orti(k) * zi(k,j)
               si = si + ortr(k) * zi(k,j) - orti(k) * zr(k,j)
  115       continue
c
            sr = sr / norm
            si = si / norm
c
            do 120 k = i, igh
               zr(k,j) = zr(k,j) + sr * ortr(k) - si * orti(k)
               zi(k,j) = zi(k,j) + sr * orti(k) + si * ortr(k)
  120       continue
c
  130    continue
c
  140 continue
c     .......... create real subdiagonal elements ..........
  150 l = low + 1
c
      do 170 i = l, igh
         ll = min0(i+1,igh)
         if (hi(i,i-1) .eq. 0.0d0) go to 170
         norm = pythag(hr(i,i-1),hi(i,i-1))
         yr = hr(i,i-1) / norm
         yi = hi(i,i-1) / norm
         hr(i,i-1) = norm
         hi(i,i-1) = 0.0d0
c
         do 155 j = i, n
            si = yr * hi(i,j) - yi * hr(i,j)
            hr(i,j) = yr * hr(i,j) + yi * hi(i,j)
            hi(i,j) = si
  155    continue
c
         do 160 j = 1, ll
            si = yr * hi(j,i) + yi * hr(j,i)
            hr(j,i) = yr * hr(j,i) - yi * hi(j,i)
            hi(j,i) = si
  160    continue
c
         do 165 j = low, igh
            si = yr * zi(j,i) + yi * zr(j,i)
            zr(j,i) = yr * zr(j,i) - yi * zi(j,i)
            zi(j,i) = si
  165    continue
c
  170 continue
c     .......... store roots isolated by cbal ..........
  180 do 200 i = 1, n
         if (i .ge. low .and. i .le. igh) go to 200
         wr(i) = hr(i,i)
         wi(i) = hi(i,i)
  200 continue
c
      en = igh
      tr = 0.0d0
      ti = 0.0d0
      itn = 30*n
c     .......... search for next eigenvalue ..........
  220 if (en .lt. low) go to 680
      its = 0
      enm1 = en - 1
c     .......... look for single small sub-diagonal element
c                for l=en step -1 until low do -- ..........
  240 do 260 ll = low, en
         l = en + low - ll
         if (l .eq. low) go to 300
         tst1 = dabs(hr(l-1,l-1)) + dabs(hi(l-1,l-1))
     x            + dabs(hr(l,l)) + dabs(hi(l,l))
         tst2 = tst1 + dabs(hr(l,l-1))
         if (tst2 .eq. tst1) go to 300
  260 continue
c     .......... form shift ..........
  300 if (l .eq. en) go to 660
      if (itn .eq. 0) go to 1000
      if (its .eq. 10 .or. its .eq. 20) go to 320
      sr = hr(en,en)
      si = hi(en,en)
      xr = hr(enm1,en) * hr(en,enm1)
      xi = hi(enm1,en) * hr(en,enm1)
      if (xr .eq. 0.0d0 .and. xi .eq. 0.0d0) go to 340
      yr = (hr(enm1,enm1) - sr) / 2.0d0
      yi = (hi(enm1,enm1) - si) / 2.0d0
      call csroot(yr**2-yi**2+xr,2.0d0*yr*yi+xi,zzr,zzi)
      if (yr * zzr + yi * zzi .ge. 0.0d0) go to 310
      zzr = -zzr
      zzi = -zzi
  310 call cdiv(xr,xi,yr+zzr,yi+zzi,xr,xi)
      sr = sr - xr
      si = si - xi
      go to 340
c     .......... form exceptional shift ..........
  320 sr = dabs(hr(en,enm1)) + dabs(hr(enm1,en-2))
      si = 0.0d0
c
  340 do 360 i = low, en
         hr(i,i) = hr(i,i) - sr
         hi(i,i) = hi(i,i) - si
  360 continue
c
      tr = tr + sr
      ti = ti + si
      its = its + 1
      itn = itn - 1
c     .......... reduce to triangle (rows) ..........
      lp1 = l + 1
c
      do 500 i = lp1, en
         sr = hr(i,i-1)
         hr(i,i-1) = 0.0d0
         norm = pythag(pythag(hr(i-1,i-1),hi(i-1,i-1)),sr)
         xr = hr(i-1,i-1) / norm
         wr(i-1) = xr
         xi = hi(i-1,i-1) / norm
         wi(i-1) = xi
         hr(i-1,i-1) = norm
         hi(i-1,i-1) = 0.0d0
         hi(i,i-1) = sr / norm
c
         do 490 j = i, n
            yr = hr(i-1,j)
            yi = hi(i-1,j)
            zzr = hr(i,j)
            zzi = hi(i,j)
            hr(i-1,j) = xr * yr + xi * yi + hi(i,i-1) * zzr
            hi(i-1,j) = xr * yi - xi * yr + hi(i,i-1) * zzi
            hr(i,j) = xr * zzr - xi * zzi - hi(i,i-1) * yr
            hi(i,j) = xr * zzi + xi * zzr - hi(i,i-1) * yi
  490    continue
c
  500 continue
c
      si = hi(en,en)
      if (si .eq. 0.0d0) go to 540
      norm = pythag(hr(en,en),si)
      sr = hr(en,en) / norm
      si = si / norm
      hr(en,en) = norm
      hi(en,en) = 0.0d0
      if (en .eq. n) go to 540
      ip1 = en + 1
c
      do 520 j = ip1, n
         yr = hr(en,j)
         yi = hi(en,j)
         hr(en,j) = sr * yr + si * yi
         hi(en,j) = sr * yi - si * yr
  520 continue
c     .......... inverse operation (columns) ..........
  540 do 600 j = lp1, en
         xr = wr(j-1)
         xi = wi(j-1)
c
         do 580 i = 1, j
            yr = hr(i,j-1)
            yi = 0.0d0
            zzr = hr(i,j)
            zzi = hi(i,j)
            if (i .eq. j) go to 560
            yi = hi(i,j-1)
            hi(i,j-1) = xr * yi + xi * yr + hi(j,j-1) * zzi
  560       hr(i,j-1) = xr * yr - xi * yi + hi(j,j-1) * zzr
            hr(i,j) = xr * zzr + xi * zzi - hi(j,j-1) * yr
            hi(i,j) = xr * zzi - xi * zzr - hi(j,j-1) * yi
  580    continue
c
         do 590 i = low, igh
            yr = zr(i,j-1)
            yi = zi(i,j-1)
            zzr = zr(i,j)
            zzi = zi(i,j)
            zr(i,j-1) = xr * yr - xi * yi + hi(j,j-1) * zzr
            zi(i,j-1) = xr * yi + xi * yr + hi(j,j-1) * zzi
            zr(i,j) = xr * zzr + xi * zzi - hi(j,j-1) * yr
            zi(i,j) = xr * zzi - xi * zzr - hi(j,j-1) * yi
  590    continue
c
  600 continue
c
      if (si .eq. 0.0d0) go to 240
c
      do 630 i = 1, en
         yr = hr(i,en)
         yi = hi(i,en)
         hr(i,en) = sr * yr - si * yi
         hi(i,en) = sr * yi + si * yr
  630 continue
c
      do 640 i = low, igh
         yr = zr(i,en)
         yi = zi(i,en)
         zr(i,en) = sr * yr - si * yi
         zi(i,en) = sr * yi + si * yr
  640 continue
c
      go to 240
c     .......... a root found ..........
  660 hr(en,en) = hr(en,en) + tr
      wr(en) = hr(en,en)
      hi(en,en) = hi(en,en) + ti
      wi(en) = hi(en,en)
      en = enm1
      go to 220
c     .......... all roots found.  backsubstitute to find
c                vectors of upper triangular form ..........
  680 norm = 0.0d0
c
      do 720 i = 1, n
c
         do 720 j = i, n
            tr = dabs(hr(i,j)) + dabs(hi(i,j))
            if (tr .gt. norm) norm = tr
  720 continue
c
      if (n .eq. 1 .or. norm .eq. 0.0d0) go to 1001
c     .......... for en=n step -1 until 2 do -- ..........
      do 800 nn = 2, n
         en = n + 2 - nn
         xr = wr(en)
         xi = wi(en)
         hr(en,en) = 1.0d0
         hi(en,en) = 0.0d0
         enm1 = en - 1
c     .......... for i=en-1 step -1 until 1 do -- ..........
         do 780 ii = 1, enm1
            i = en - ii
            zzr = 0.0d0
            zzi = 0.0d0
            ip1 = i + 1
c
            do 740 j = ip1, en
               zzr = zzr + hr(i,j) * hr(j,en) - hi(i,j) * hi(j,en)
               zzi = zzi + hr(i,j) * hi(j,en) + hi(i,j) * hr(j,en)
  740       continue
c
            yr = xr - wr(i)
            yi = xi - wi(i)
            if (yr .ne. 0.0d0 .or. yi .ne. 0.0d0) go to 765
               tst1 = norm
               yr = tst1
  760          yr = 0.01d0 * yr
               tst2 = norm + yr
               if (tst2 .gt. tst1) go to 760
  765       continue
            call cdiv(zzr,zzi,yr,yi,hr(i,en),hi(i,en))
c     .......... overflow control ..........
            tr = dabs(hr(i,en)) + dabs(hi(i,en))
            if (tr .eq. 0.0d0) go to 780
            tst1 = tr
            tst2 = tst1 + 1.0d0/tst1
            if (tst2 .gt. tst1) go to 780
            do 770 j = i, en
               hr(j,en) = hr(j,en)/tr
               hi(j,en) = hi(j,en)/tr
  770       continue
c
  780    continue
c
  800 continue
c     .......... end backsubstitution ..........
c     .......... vectors of isolated roots ..........
      do  840 i = 1, N
         if (i .ge. low .and. i .le. igh) go to 840
c
         do 820 j = I, n
            zr(i,j) = hr(i,j)
            zi(i,j) = hi(i,j)
  820    continue
c
  840 continue
c     .......... multiply by transformation matrix to give
c                vectors of original full matrix.
c                for j=n step -1 until low do -- ..........
      do 880 jj = low, N
         j = n + low - jj
         m = min0(j,igh)
c
         do 880 i = low, igh
            zzr = 0.0d0
            zzi = 0.0d0
c
            do 860 k = low, m
               zzr = zzr + zr(i,k) * hr(k,j) - zi(i,k) * hi(k,j)
               zzi = zzi + zr(i,k) * hi(k,j) + zi(i,k) * hr(k,j)
  860       continue
c
            zr(i,j) = zzr
            zi(i,j) = zzi
  880 continue
c
      go to 1001
c     .......... set error -- all eigenvalues have not
c                converged after 30*n iterations ..........
 1000 ierr = en
 1001 return
      end


==> sd_source/eispack/corth.f <==
      subroutine corth(nm,n,low,igh,ar,ai,ortr,orti)
c
      integer i,j,m,n,ii,jj,la,mp,nm,igh,kp1,low
      double precision ar(nm,n),ai(nm,n),ortr(igh),orti(igh)
      double precision f,g,h,fi,fr,scale,pythag
c
c     this subroutine is a translation of a complex analogue of
c     the algol procedure orthes, num. math. 12, 349-368(1968)
c     by martin and wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 339-358(1971).
c
c     given a complex general matrix, this subroutine
c     reduces a submatrix situated in rows and columns
c     low through igh to upper hessenberg form by
c     unitary similarity transformations.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        low and igh are integers determined by the balancing
c          subroutine  cbal.  if  cbal  has not been used,
c          set low=1, igh=n.
c
c        ar and ai contain the real and imaginary parts,
c          respectively, of the complex input matrix.
c
c     on output
c
c        ar and ai contain the real and imaginary parts,
c          respectively, of the hessenberg matrix.  information
c          about the unitary transformations used in the reduction
c          is stored in the remaining triangles under the
c          hessenberg matrix.
c
c        ortr and orti contain further information about the
c          transformations.  only elements low through igh are used.
c
c     calls pythag for  dsqrt(a*a + b*b) .
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      la = igh - 1
      kp1 = low + 1
      if (la .lt. kp1) go to 200
c
      do 180 m = kp1, la
         h = 0.0d0
         ortr(m) = 0.0d0
         orti(m) = 0.0d0
         scale = 0.0d0
c     .......... scale column (algol tol then not needed) ..........
         do 90 i = m, igh
   90    scale = scale + dabs(ar(i,m-1)) + dabs(ai(i,m-1))
c
         if (scale .eq. 0.0d0) go to 180
         mp = m + igh
c     .......... for i=igh step -1 until m do -- ..........
         do 100 ii = m, igh
            i = mp - ii
            ortr(i) = ar(i,m-1) / scale
            orti(i) = ai(i,m-1) / scale
            h = h + ortr(i) * ortr(i) + orti(i) * orti(i)
  100    continue
c
         g = dsqrt(h)
         f = pythag(ortr(m),orti(m))
         if (f .eq. 0.0d0) go to 103
         h = h + f * g
         g = g / f
         ortr(m) = (1.0d0 + g) * ortr(m)
         orti(m) = (1.0d0 + g) * orti(m)
         go to 105
c
  103    ortr(m) = g
         ar(m,m-1) = scale
c     .......... form (i-(u*ut)/h) * a ..........
  105    do 130 j = m, n
            fr = 0.0d0
            fi = 0.0d0
c     .......... for i=igh step -1 until m do -- ..........
            do 110 ii = m, igh
               i = mp - ii
               fr = fr + ortr(i) * ar(i,j) + orti(i) * ai(i,j)
               fi = fi + ortr(i) * ai(i,j) - orti(i) * ar(i,j)
  110       continue
c
            fr = fr / h
            fi = fi / h
c
            do 120 i = m, igh
               ar(i,j) = ar(i,j) - fr * ortr(i) + fi * orti(i)
               ai(i,j) = ai(i,j) - fr * orti(i) - fi * ortr(i)
  120       continue
c
  130    continue
c     .......... form (i-(u*ut)/h)*a*(i-(u*ut)/h) ..........
         do 160 i = 1, igh
            fr = 0.0d0
            fi = 0.0d0
c     .......... for j=igh step -1 until m do -- ..........
            do 140 jj = m, igh
               j = mp - jj
               fr = fr + ortr(j) * ar(i,j) - orti(j) * ai(i,j)
               fi = fi + ortr(j) * ai(i,j) + orti(j) * ar(i,j)
  140       continue
c
            fr = fr / h
            fi = fi / h
c
            do 150 j = m, igh
               ar(i,j) = ar(i,j) - fr * ortr(j) - fi * orti(j)
               ai(i,j) = ai(i,j) + fr * orti(j) - fi * ortr(j)
  150       continue
c
  160    continue
c
         ortr(m) = scale * ortr(m)
         orti(m) = scale * orti(m)
         ar(m,m-1) = -g * ar(m,m-1)
         ai(m,m-1) = -g * ai(m,m-1)
  180 continue
c
  200 return
      end


==> sd_source/eispack/csroot.f <==
      subroutine csroot(xr,xi,yr,yi)
      double precision xr,xi,yr,yi
c
c     (yr,yi) = complex dsqrt(xr,xi) 
c     branch chosen so that yr .ge. 0.0 and sign(yi) .eq. sign(xi)
c
      double precision s,tr,ti,pythag
      tr = xr
      ti = xi
      s = dsqrt(0.5d0*(pythag(tr,ti) + dabs(tr)))
      if (tr .ge. 0.0d0) yr = s
      if (ti .lt. 0.0d0) s = -s
      if (tr .le. 0.0d0) yi = s
      if (tr .lt. 0.0d0) yr = 0.5d0*(ti/yi)
      if (tr .gt. 0.0d0) yi = 0.5d0*(ti/yr)
      return
      end


==> sd_source/eispack/pythag.f <==
      double precision function pythag(a,b)
      double precision a,b
c
c     finds dsqrt(a**2+b**2) without overflow or destructive underflow
c
      double precision p,r,s,t,u
      p = dmax1(dabs(a),dabs(b))
      if (p .eq. 0.0d0) go to 20
      r = (dmin1(dabs(a),dabs(b))/p)**2
   10 continue
         t = 4.0d0 + r
         if (t .eq. 4.0d0) go to 20
         s = r/t
         u = 1.0d0 + 2.0d0*s
         p = u*p
         r = (s/u)**2 * r
      go to 10
   20 pythag = p
      return
      end


==> sd_source/eispack/rs.f <==
      subroutine rs(nm,n,a,w,matz,z,fv1,fv2,ierr)
c
      integer n,nm,ierr,matz
      double precision a(nm,n),w(n),z(nm,n),fv1(n),fv2(n)
c
c     this subroutine calls the recommended sequence of
c     subroutines from the eigensystem subroutine package (eispack)
c     to find the eigenvalues and eigenvectors (if desired)
c     of a real symmetric matrix.
c
c     on input
c
c        nm  must be set to the row dimension of the two-dimensional
c        array parameters as declared in the calling program
c        dimension statement.
c
c        n  is the order of the matrix  a.
c
c        a  contains the real symmetric matrix.
c
c        matz  is an integer variable set equal to zero if
c        only eigenvalues are desired.  otherwise it is set to
c        any non-zero integer for both eigenvalues and eigenvectors.
c
c     on output
c
c        w  contains the eigenvalues in ascending order.
c
c        z  contains the eigenvectors if matz is not zero.
c
c        ierr  is an integer output variable set equal to an error
c           completion code described in the documentation for tqlrat
c           and tql2.  the normal completion code is zero.
c
c        fv1  and  fv2  are temporary storage arrays.
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      if (n .le. nm) go to 10
      ierr = 10 * n
      go to 50
c
   10 if (matz .ne. 0) go to 20
c     .......... find eigenvalues only ..........
      call  tred1(nm,n,a,w,fv1,fv2)
*  tqlrat encounters catastrophic underflow on the Vax
*     call  tqlrat(n,w,fv2,ierr)
      call  tql1(n,w,fv1,ierr)
      go to 50
c     .......... find both eigenvalues and eigenvectors ..........
   20 call  tred2(nm,n,a,w,fv1,z)
      call  tql2(nm,n,w,fv1,z,ierr)
   50 return
      end


==> sd_source/eispack/tql1.f <==
      subroutine tql1(n,d,e,ierr)
c
      integer i,j,l,m,n,ii,l1,l2,mml,ierr
      double precision d(n),e(n)
      double precision c,c2,c3,dl1,el1,f,g,h,p,r,s,s2,tst1,tst2,pythag
c
c     this subroutine is a translation of the algol procedure tql1,
c     num. math. 11, 293-306(1968) by bowdler, martin, reinsch, and
c     wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 227-240(1971).
c
c     this subroutine finds the eigenvalues of a symmetric
c     tridiagonal matrix by the ql method.
c
c     on input
c
c        n is the order of the matrix.
c
c        d contains the diagonal elements of the input matrix.
c
c        e contains the subdiagonal elements of the input matrix
c          in its last n-1 positions.  e(1) is arbitrary.
c
c      on output
c
c        d contains the eigenvalues in ascending order.  if an
c          error exit is made, the eigenvalues are correct and
c          ordered for indices 1,2,...ierr-1, but may not be
c          the smallest eigenvalues.
c
c        e has been destroyed.
c
c        ierr is set to
c          zero       for normal return,
c          j          if the j-th eigenvalue has not been
c                     determined after 30 iterations.
c
c     calls pythag for  dsqrt(a*a + b*b) .
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      ierr = 0
      if (n .eq. 1) go to 1001
c
      do 100 i = 2, n
  100 e(i-1) = e(i)
c
      f = 0.0d0
      tst1 = 0.0d0
      e(n) = 0.0d0
c
      do 290 l = 1, n
         j = 0
         h = dabs(d(l)) + dabs(e(l))
         if (tst1 .lt. h) tst1 = h
c     .......... look for small sub-diagonal element ..........
         do 110 m = l, n
            tst2 = tst1 + dabs(e(m))
            if (tst2 .eq. tst1) go to 120
c     .......... e(n) is always zero, so there is no exit
c                through the bottom of the loop ..........
  110    continue
c
  120    if (m .eq. l) go to 210
  130    if (j .eq. 30) go to 1000
         j = j + 1
c     .......... form shift ..........
         l1 = l + 1
         l2 = l1 + 1
         g = d(l)
         p = (d(l1) - g) / (2.0d0 * e(l))
         r = pythag(p,1.0d0)
         d(l) = e(l) / (p + dsign(r,p))
         d(l1) = e(l) * (p + dsign(r,p))
         dl1 = d(l1)
         h = g - d(l)
         if (l2 .gt. n) go to 145
c
         do 140 i = l2, n
  140    d(i) = d(i) - h
c
  145    f = f + h
c     .......... ql transformation ..........
         p = d(m)
         c = 1.0d0
         c2 = c
         el1 = e(l1)
         s = 0.0d0
         mml = m - l
c     .......... for i=m-1 step -1 until l do -- ..........
         do 200 ii = 1, mml
            c3 = c2
            c2 = c
            s2 = s
            i = m - ii
            g = c * e(i)
            h = c * p
            r = pythag(p,e(i))
            e(i+1) = s * r
            s = e(i) / r
            c = p / r
            p = c * d(i) - s * g
            d(i+1) = h + s * (c * g + s * d(i))
  200    continue
c
         p = -s * s2 * c3 * el1 * e(l) / dl1
         e(l) = s * p
         d(l) = c * p
         tst2 = tst1 + dabs(e(l))
         if (tst2 .gt. tst1) go to 130
  210    p = d(l) + f
c     .......... order eigenvalues ..........
         if (l .eq. 1) go to 250
c     .......... for i=l step -1 until 2 do -- ..........
         do 230 ii = 2, l
            i = l + 2 - ii
            if (p .ge. d(i-1)) go to 270
            d(i) = d(i-1)
  230    continue
c
  250    i = 1
  270    d(i) = p
  290 continue
c
      go to 1001
c     .......... set error -- no convergence to an
c                eigenvalue after 30 iterations ..........
 1000 ierr = l
 1001 return
      end


==> sd_source/eispack/tql2.f <==
      subroutine tql2(nm,n,d,e,z,ierr)
c
      integer i,j,k,l,m,n,ii,l1,l2,nm,mml,ierr
      double precision d(n),e(n),z(nm,n)
      double precision c,c2,c3,dl1,el1,f,g,h,p,r,s,s2,tst1,tst2,pythag
c
c     this subroutine is a translation of the algol procedure tql2,
c     num. math. 11, 293-306(1968) by bowdler, martin, reinsch, and
c     wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 227-240(1971).
c
c     this subroutine finds the eigenvalues and eigenvectors
c     of a symmetric tridiagonal matrix by the ql method.
c     the eigenvectors of a full symmetric matrix can also
c     be found if  tred2  has been used to reduce this
c     full matrix to tridiagonal form.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        d contains the diagonal elements of the input matrix.
c
c        e contains the subdiagonal elements of the input matrix
c          in its last n-1 positions.  e(1) is arbitrary.
c
c        z contains the transformation matrix produced in the
c          reduction by  tred2, if performed.  if the eigenvectors
c          of the tridiagonal matrix are desired, z must contain
c          the identity matrix.
c
c      on output
c
c        d contains the eigenvalues in ascending order.  if an
c          error exit is made, the eigenvalues are correct but
c          unordered for indices 1,2,...,ierr-1.
c
c        e has been destroyed.
c
c        z contains orthonormal eigenvectors of the symmetric
c          tridiagonal (or full) matrix.  if an error exit is made,
c          z contains the eigenvectors associated with the stored
c          eigenvalues.
c
c        ierr is set to
c          zero       for normal return,
c          j          if the j-th eigenvalue has not been
c                     determined after 30 iterations.
c
c     calls pythag for  dsqrt(a*a + b*b) .
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      ierr = 0
      if (n .eq. 1) go to 1001
c
      do 100 i = 2, n
  100 e(i-1) = e(i)
c
      f = 0.0d0
      tst1 = 0.0d0
      e(n) = 0.0d0
c
      do 240 l = 1, n
         j = 0
         h = dabs(d(l)) + dabs(e(l))
         if (tst1 .lt. h) tst1 = h
c     .......... look for small sub-diagonal element ..........
         do 110 m = l, n
            tst2 = tst1 + dabs(e(m))
            if (tst2 .eq. tst1) go to 120
c     .......... e(n) is always zero, so there is no exit
c                through the bottom of the loop ..........
  110    continue
c
  120    if (m .eq. l) go to 220
  130    if (j .eq. 30) go to 1000
         j = j + 1
c     .......... form shift ..........
         l1 = l + 1
         l2 = l1 + 1
         g = d(l)
         p = (d(l1) - g) / (2.0d0 * e(l))
         r = pythag(p,1.0d0)
         d(l) = e(l) / (p + dsign(r,p))
         d(l1) = e(l) * (p + dsign(r,p))
         dl1 = d(l1)
         h = g - d(l)
         if (l2 .gt. n) go to 145
c
         do 140 i = l2, n
  140    d(i) = d(i) - h
c
  145    f = f + h
c     .......... ql transformation ..........
         p = d(m)
         c = 1.0d0
         c2 = c
         el1 = e(l1)
         s = 0.0d0
         mml = m - l
c     .......... for i=m-1 step -1 until l do -- ..........
         do 200 ii = 1, mml
            c3 = c2
            c2 = c
            s2 = s
            i = m - ii
            g = c * e(i)
            h = c * p
            r = pythag(p,e(i))
            e(i+1) = s * r
            s = e(i) / r
            c = p / r
            p = c * d(i) - s * g
            d(i+1) = h + s * (c * g + s * d(i))
c     .......... form vector ..........
            do 180 k = 1, n
               h = z(k,i+1)
               z(k,i+1) = s * z(k,i) + c * h
               z(k,i) = c * z(k,i) - s * h
  180       continue
c
  200    continue
c
         p = -s * s2 * c3 * el1 * e(l) / dl1
         e(l) = s * p
         d(l) = c * p
         tst2 = tst1 + dabs(e(l))
         if (tst2 .gt. tst1) go to 130
  220    d(l) = d(l) + f
  240 continue
c     .......... order eigenvalues and eigenvectors ..........
      do 300 ii = 2, n
         i = ii - 1
         k = i
         p = d(i)
c
         do 260 j = ii, n
            if (d(j) .ge. p) go to 260
            k = j
            p = d(j)
  260    continue
c
         if (k .eq. i) go to 300
         d(k) = d(i)
         d(i) = p
c
         do 280 j = 1, n
            p = z(j,i)
            z(j,i) = z(j,k)
            z(j,k) = p
  280    continue
c
  300 continue
c
      go to 1001
c     .......... set error -- no convergence to an
c                eigenvalue after 30 iterations ..........
 1000 ierr = l
 1001 return
      end


==> sd_source/eispack/tred1.f <==
      subroutine tred1(nm,n,a,d,e,e2)
c
      integer i,j,k,l,n,ii,nm,jp1
      double precision a(nm,n),d(n),e(n),e2(n)
      double precision f,g,h,scale
c
c     this subroutine is a translation of the algol procedure tred1,
c     num. math. 11, 181-195(1968) by martin, reinsch, and wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 212-226(1971).
c
c     this subroutine reduces a real symmetric matrix
c     to a symmetric tridiagonal matrix using
c     orthogonal similarity transformations.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        a contains the real symmetric input matrix.  only the
c          lower triangle of the matrix need be supplied.
c
c     on output
c
c        a contains information about the orthogonal trans-
c          formations used in the reduction in its strict lower
c          triangle.  the full upper triangle of a is unaltered.
c
c        d contains the diagonal elements of the tridiagonal matrix.
c
c        e contains the subdiagonal elements of the tridiagonal
c          matrix in its last n-1 positions.  e(1) is set to zero.
c
c        e2 contains the squares of the corresponding elements of e.
c          e2 may coincide with e if the squares are not needed.
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      do 100 i = 1, n
         d(i) = a(n,i)
         a(n,i) = a(i,i)
  100 continue
c     .......... for i=n step -1 until 1 do -- ..........
      do 300 ii = 1, n
         i = n + 1 - ii
         l = i - 1
         h = 0.0d0
         scale = 0.0d0
         if (l .lt. 1) go to 130
c     .......... scale row (algol tol then not needed) ..........
         do 120 k = 1, l
  120    scale = scale + dabs(d(k))
c
         if (scale .ne. 0.0d0) go to 140
c
         do 125 j = 1, l
            d(j) = a(l,j)
            a(l,j) = a(i,j)
            a(i,j) = 0.0d0
  125    continue
c
  130    e(i) = 0.0d0
         e2(i) = 0.0d0
         go to 300
c
  140    do 150 k = 1, l
            d(k) = d(k) / scale
            h = h + d(k) * d(k)
  150    continue
c
         e2(i) = scale * scale * h
         f = d(l)
         g = -dsign(dsqrt(h),f)
         e(i) = scale * g
         h = h - f * g
         d(l) = f - g
         if (l .eq. 1) go to 285
c     .......... form a*u ..........
         do 170 j = 1, l
  170    e(j) = 0.0d0
c
         do 240 j = 1, l
            f = d(j)
            g = e(j) + a(j,j) * f
            jp1 = j + 1
            if (l .lt. jp1) go to 220
c
            do 200 k = jp1, l
               g = g + a(k,j) * d(k)
               e(k) = e(k) + a(k,j) * f
  200       continue
c
  220       e(j) = g
  240    continue
c     .......... form p ..........
         f = 0.0d0
c
         do 245 j = 1, l
            e(j) = e(j) / h
            f = f + e(j) * d(j)
  245    continue
c
         h = f / (h + h)
c     .......... form q ..........
         do 250 j = 1, l
  250    e(j) = e(j) - h * d(j)
c     .......... form reduced a ..........
         do 280 j = 1, l
            f = d(j)
            g = e(j)
c
            do 260 k = j, l
  260       a(k,j) = a(k,j) - f * e(k) - g * d(k)
c
  280    continue
c
  285    do 290 j = 1, l
            f = d(j)
            d(j) = a(l,j)
            a(l,j) = a(i,j)
            a(i,j) = f * scale
  290    continue
c
  300 continue
c
      return
      end


==> sd_source/eispack/tred2.f <==
      subroutine tred2(nm,n,a,d,e,z)
c
      integer i,j,k,l,n,ii,nm,jp1
      double precision a(nm,n),d(n),e(n),z(nm,n)
      double precision f,g,h,hh,scale
c
c     this subroutine is a translation of the algol procedure tred2,
c     num. math. 11, 181-195(1968) by martin, reinsch, and wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 212-226(1971).
c
c     this subroutine reduces a real symmetric matrix to a
c     symmetric tridiagonal matrix using and accumulating
c     orthogonal similarity transformations.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        a contains the real symmetric input matrix.  only the
c          lower triangle of the matrix need be supplied.
c
c     on output
c
c        d contains the diagonal elements of the tridiagonal matrix.
c
c        e contains the subdiagonal elements of the tridiagonal
c          matrix in its last n-1 positions.  e(1) is set to zero.
c
c        z contains the orthogonal transformation matrix
c          produced in the reduction.
c
c        a and z may coincide.  if distinct, a is unaltered.
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      do 100 i = 1, n
c
         do 80 j = i, n
   80    z(j,i) = a(j,i)
c
         d(i) = a(n,i)
  100 continue
c
      if (n .eq. 1) go to 510
c     .......... for i=n step -1 until 2 do -- ..........
      do 300 ii = 2, n
         i = n + 2 - ii
         l = i - 1
         h = 0.0d0
         scale = 0.0d0
         if (l .lt. 2) go to 130
c     .......... scale row (algol tol then not needed) ..........
         do 120 k = 1, l
  120    scale = scale + dabs(d(k))
c
         if (scale .ne. 0.0d0) go to 140
  130    e(i) = d(l)
c
         do 135 j = 1, l
            d(j) = z(l,j)
            z(i,j) = 0.0d0
            z(j,i) = 0.0d0
  135    continue
c
         go to 290
c
  140    do 150 k = 1, l
            d(k) = d(k) / scale
            h = h + d(k) * d(k)
  150    continue
c
         f = d(l)
         g = -dsign(dsqrt(h),f)
         e(i) = scale * g
         h = h - f * g
         d(l) = f - g
c     .......... form a*u ..........
         do 170 j = 1, l
  170    e(j) = 0.0d0
c
         do 240 j = 1, l
            f = d(j)
            z(j,i) = f
            g = e(j) + z(j,j) * f
            jp1 = j + 1
            if (l .lt. jp1) go to 220
c
            do 200 k = jp1, l
               g = g + z(k,j) * d(k)
               e(k) = e(k) + z(k,j) * f
  200       continue
c
  220       e(j) = g
  240    continue
c     .......... form p ..........
         f = 0.0d0
c
         do 245 j = 1, l
            e(j) = e(j) / h
            f = f + e(j) * d(j)
  245    continue
c
         hh = f / (h + h)
c     .......... form q ..........
         do 250 j = 1, l
  250    e(j) = e(j) - hh * d(j)
c     .......... form reduced a ..........
         do 280 j = 1, l
            f = d(j)
            g = e(j)
c
            do 260 k = j, l
  260       z(k,j) = z(k,j) - f * e(k) - g * d(k)
c
            d(j) = z(l,j)
            z(i,j) = 0.0d0
  280    continue
c
  290    d(i) = h
  300 continue
c     .......... accumulation of transformation matrices ..........
      do 500 i = 2, n
         l = i - 1
         z(n,l) = z(l,l)
         z(l,l) = 1.0d0
         h = d(i)
         if (h .eq. 0.0d0) go to 380
c
         do 330 k = 1, l
  330    d(k) = z(k,i) / h
c
         do 360 j = 1, l
            g = 0.0d0
c
            do 340 k = 1, l
  340       g = g + z(k,i) * z(k,j)
c
            do 360 k = 1, l
               z(k,j) = z(k,j) - g * d(k)
  360    continue
c
  380    do 400 k = 1, l
  400    z(k,i) = 0.0d0
c
  500 continue
c
  510 do 520 i = 1, n
         d(i) = z(n,i)
         z(n,i) = 0.0d0
  520 continue
c
      z(n,n) = 1.0d0
      e(1) = 0.0d0
      return
      end


==> sd_source/epsilon.f90 <==
	module eps_algorithm

	contains
	
	Subroutine Limes(N, S, rLimes, i_Pade, k_Pade, i_err, error, Nopt)
		implicit integer (i-n)
		implicit real(8) (a-h), real(8) (o-z)
		dimension s(0:N), a(0:N)
		Zero=0.
		One=1.
		rLimes=s(0)
		k=0
		i_Pade=0
		k_Pade=0
		i_err=0
		Nb=N
		do i=0,Nb
			a(i) = Zero		
		end do
		Nb=Nb-1		! Nlim-1	
	
		if (N<2) then
		goto 137
		endif
		
		error=abs(s(0)-s(1))
		
		if (error==0) then 
		goto 137
		endif

123		continue 
		do i=0, Nb
						
			if(s(i)==s(i+1)) then
				k_Pade=k
				i_Pade=i+k_Pade
				rLimes=s(i)
				i_err=1
				error=Zero
				goto 137
			endif
			
			EastWest=s(i+1)-s(i)
			a(i)=a(i+1)+One/(EastWest)
			diff=abs(EastWest)
			
			if(diff<error) then
				k_Pade=k
				i_Pade=i+1+k_Pade
				error=diff
				rLimes=s(i+1)
				i_err=2
!				print*,"BANG! A!",i_Pade,k_Pade,error,s(i+1)
			endif
		end do
		Nb=Nb-1

		k=k+1
		do i=0, Nb
	
			if(a(i+1)==a(i)) then
				k_Pade=k-1
				i_Pade=i+1+k_Pade
				rLimes=s(i+1)
				i_err=3
				error=Zero
				goto 137
			endif	
			
			EastWest= a(i+1)-a(i)
			s(i)=s(i+1)+One/(EastWest)
			diff=abs(s(i)-s(i+1))
			
			if(diff<error) then
				error=diff
				rLimes = s(i)
				k_Pade=k
				i_Pade=i+k_Pade
				i_err=4
!				print*,"BANG! S!",i_Pade,k_Pade,error
			endif
		end do
		Nb=Nb-1
	
		if(Nb >= 1) then 
			goto 123
		endif
		
137		Nopt = i_Pade + k_Pade + 1
	end Subroutine Limes	
	
	!!! %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
		
	subroutine LimesArray(Nlim, Narr, S, rLimes, i_Pade, k_Pade, i_err, error, Nopt)
		implicit integer (i-n)
		implicit real(8) (a-h), real(8) (o-z)
		dimension s(0:Nlim,0:Narr), a(0:Nlim,0:Narr), rLimes(0:Narr)
		Zero=0.
		One=1.
		
		do m=0, Narr 
		rLimes(m)=s(0,m)
		enddo
		
		k=0
		i_Pade=0
		k_Pade=0
		i_err=0
		Nb=Nlim
		do i=0,Nb
		    do m=0,Narr 
			a(i,m) = Zero	
	            enddo 			
		end do
		Nb=Nb-1 	! Nlim-1		

		if (Nlim<2) then
		goto 137
		endif
		
		error=Zero 
		do m=0,Narr
		error=error+abs(s(0,m)-s(1,m))
		enddo
		
		if (error==0) then 
		goto 137
		endif

123		continue 
		do i=0, Nb

			rNorma=Zero
			do m=0,Narr 
			rNorma=rNorma+(s(i+1,m)-s(i,m))**2
			enddo
			
			if(rNorma==Zero) then
				k_Pade=k
				i_Pade=i+k_Pade
				do m=0,Narr
				rLimes(m)=s(i,m)
				enddo
				i_err=1
				error=Zero
				goto 137
			endif
			
			
			do m=0,Narr
			a(i,m)=a(i+1,m)+(s(i+1,m)-s(i,m))/rNorma
			enddo
			diff=sqrt(rNorma)
!			print*,"A",i,diff,error,Nb
			if(diff<error) then
				k_Pade=k
				i_Pade=i+1+k_Pade
				error=diff
				do m=0,Narr
				rLimes(m)=s(i+1,m)
				enddo
				i_err=2
!				print*,"BANG! A!",i_Pade,k_Pade,error
			endif
		enddo
		Nb=Nb-1

		k=k+1
		do i=0, Nb

			rNorma=Zero
			do m=0,Narr
			rNorma= rNorma+(a(i+1,m)-a(i,m))**2
			enddo
			
			if(rNorma==Zero) then		
				k_Pade=k-1
				i_Pade=i+1+k_Pade
				do m=0,Narr
				rLimes(m)=s(i+1,m)
				enddo
				i_err=3
				error=Zero
				PRINT*,"Te takyv dzver nema!!!!!!!!!!!!!!!!!"
				stop 3
			endif	

			do m=0,Narr
			s(i,m)=s(i+1,m)+(a(i+1,m)-a(i,m))/rNorma
			enddo
			
			rNorma=Zero
			do m=0,Narr
			rNorma=rNorma+(s(i,m)-s(i+1,m))**2
			enddo
			
			diff=sqrt(rNorma)
!			print*,"S",i,diff,error,Nb
			if(diff<error) then
				error=diff
				do m=0,Narr
				rLimes(m) = s(i,m)
				enddo
				k_Pade=k
				i_Pade=i+k_Pade
				i_err=4
!				print*,"BANG! S!",i_Pade,k_Pade,error
			endif
		end do
		Nb=Nb-1

		if(Nb >= 1) then 
			goto 123
		endif
		
137		Nopt = i_Pade + k_Pade + 1
	end subroutine LimesArray
		
!!! %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

	Subroutine LimesCross(N, S, rLimes, i_Pade, k_Pade, i_err, error, Nopt)
		implicit integer (i-n)
		implicit real(8) (a-h), real(8) (o-z)
		dimension s(0:N), a(0:N+2), b(0:N+1), c(0:N+1)
		Zero=0.d0
		One =1.d0
		rLimes=s(0)
		i_Pade=0
		k_Pade=0
                rNorm=Zero

		if (N<2) then
                	i_err=1 ! N>=2
                	Nopt=2
			rLimes=s(N)
			goto 137
		endif

		do i=0,N
			b(i) = s(i)
			c(i) = Zero
                        rNorm=rNorm+dabs(s(i))		
		end do
		if (rNorm==0) then 
                	i_err=2 ! S_i=0
			goto 137
		endif

                error= dabs(s(1)-s(0))
                do i=2, N
                eloc= dabs(s(i)-s(i-1))
                if(eloc<error) then
                	error = eloc
                	k_Pade=0
			i_Pade=i
			rLimes=s(i)
			i_err=3
                	Nopt=i_Pade + k_Pade+1 
                endif 
		end do
		
                Nb=N-2 ! N boundary 
                k=0 
123		continue ! beginning of the calculation of Pade table P_{k_Pade,i_Pade}
!               k_Pade= power of the denominator; i_Pade= power of the numerator polynom
!               Table ordered as a matrix numbering 
!               
!               North
		do i=0, Nb
                Center= b(i+1)  
                if(k>=1) then
                rNorth= a(i+2)
                rNC= rNorth-Center 
                	if(rNC==Zero) then ! rNorth=Center=:rlimes
                		rLimes= Center
                		k_Pade=k
                		i_Pade=k_Pade+i
                		Nopt=i_Pade + k_Pade +1 
                		error=zero
                		i_err=4
                		goto 137 
                	endif
                endif
!               West
!               Idea: It can be optimised i>0: West=old(Center), etc. ...
		West= b(i)               
                WC= West-Center
                if(WC==Zero)  then ! West=Center=:rlimes
                	rLimes= Center
                	k_Pade=k
                	i_Pade=k_Pade+i +1
                	Nopt=i_Pade + k_Pade +1 
                	error=zero
                	i_err=5
                	goto 137 
                endif
!               East 
                East= b(i+2)
                EC= East-Center
                if(EC==Zero)  then ! East=Center=:rLimes
                	rLimes= Center
                	k_Pade=k
                	i_Pade=k_Pade+i+2 
                	Nopt=i_Pade + k_Pade +1 
                	error=zero
                	i_err=6
                	goto 137 
                endif
 !              Wynn               
                Wynn=One/WC + One/EC ! The new criterion Wynn-Frobenius
		if(Wynn.NE.Zero) eloc=One/dabs(Wynn) ! in search of local minimun    
                denom=Wynn
                if(k>=1) denom=denom-One/rNC
		if(denom==Zero) then
                	i_err=7 ! 1/rLimes=0, i.e. divergent result
                	Nopt=i_Pade + k_Pade +1 
                	goto 137 
                endif                          
 !              South                 
		South= Center+One/denom
                C(i)=South
		SC=South-Center
 !              Optimal Pade approximant                
                if(eloc<error) then
                        error= eloc
			i_err=0
                	k_Pade=k+1
                	i_Pade=k_Pade+i 
                	Nopt=i_Pade + k_Pade +1           	
                	rLimes= South ! = P(k_Pade,i_Pade)
                endif      	
!               South = c(i); SC= South-Center
!		1/(West-Center)	+ 1/(East-Center) == 1/(rNorth-Center) + 1/(South-Center) = 1/ error                
!               South= North+one/( one/EC + one/WC -one/rNC)
               	end do ! i cycle  
                k=k+1
!               Change of the sussesions 
                do i=0, Nb
                	a(i)=b(i)
 			b(i)=c(i)
		enddo
 !              Reduction of the boundeary           
                Nb=Nb-2
                if(Nb>=0) goto 123
!               Exit 
137		continue 
	end Subroutine LimesCross

!!! %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

	Subroutine cLimesCross(N, cS, cLimes, i_Pade, k_Pade, i_err, error, Nopt)
		implicit integer (i-n)
		implicit real(8) (a-b), real(8) (d-h), real(8) (o-z)
		implicit complex(8) (c)
		dimension cS(0:N), cA(0:N+2), cB(0:N+1), cC(0:N+1)
		Zero=0.d0
		One =1.d0
		cZero=cmplx(Zero,Zero)
		cOne=cmplx(One,Zero)
		cLimes=cS(0)
		i_Pade=0
		k_Pade=0
                rNorm=Zero

		if (N<2) then
                	i_err=1 ! N>=2
                	Nopt=2
			cLimes=cS(N)
			goto 137
		endif

		do i=0,N
			cB(i) = cS(i)
			cC(i) = cZero
                        rNorm=rNorm+cdabs(cS(i))		
		end do
		if (rNorm==0) then 
                	i_err=2 ! S_i=0
			goto 137
		endif

                error= cdabs(cS(1)-cS(0))
                do i=2, N
                eloc= cdabs(cS(i)-cS(i-1))
                if(eloc<error) then
                	error = eloc
                	k_Pade=0
			i_Pade=i
			cLimes=cS(i)
			i_err=3
                	Nopt=i_Pade + k_Pade+1 
                endif 
		end do

                Nb=N-2 ! N boundary 
                k=0 
123		continue ! beginning of the calculation of Pade table P_{k_Pade,i_Pade}
!               k_Pade= power of the denominator; i_Pade= power of the numerator polynom
!               Table ordered as a matrix numbering 
!               
!               North
		do i=0, Nb
                cCenter= cB(i+1)  
                if(k>=1) then
                cNorth= cA(i+2)
                cNC= cNorth-cCenter 
                	if(cNC==cZero) then ! rNorth=Center=:rlimes
                		cLimes= cCenter
                		k_Pade=k
                		i_Pade=k_Pade+i
                		Nopt=i_Pade + k_Pade +1 
                		error=zero
                		i_err=4
                		goto 137 
                	endif
                endif
!               West
!               Idea: It can be optimised i>0: West=old(Center), etc. ...
		cWest= cB(i)               
                cWC= cWest-cCenter
                if(cWC==cZero)  then ! West=Center=:rlimes
                	cLimes= cCenter
                	k_Pade=k
                	i_Pade=k_Pade+i +1
                	Nopt=i_Pade + k_Pade +1 
                	error=zero
                	i_err=5
                	goto 137 
                endif
!               East 
                cEast= cB(i+2)
                cEC= cEast-cCenter
                if(cEC==cZero)  then ! East=Center=:rLimes
                	cLimes= cCenter
                	k_Pade=k
                	i_Pade=k_Pade+i+2 
                	Nopt=i_Pade + k_Pade +1 
                	error=zero
                	i_err=6
                	goto 137 
                endif
 !              Wynn               
                cWynn=One/cWC + One/cEC ! The new criterion Wynn-Frobenius
		if(cWynn.NE.cZero) eloc=One/cdabs(cWynn) ! in search of local minimun    
                cdenom=cWynn
                if(k>=1) cdenom=cdenom-One/cNC
		if(cdenom==cZero) then
                	i_err=7 ! 1/rLimes=0, i.e. divergent result
                	Nopt=i_Pade + k_Pade +1 
                	goto 137 
                endif                          
 !              South                 
		cSouth= cCenter+One/cdenom
                cC(i)=cSouth
		cSC=cSouth-cCenter
 !              Optimal Pade approximant                
                if(eloc<error) then
                        error= eloc
					i_err=0
                	k_Pade=k+1
                	i_Pade=k_Pade+i 
                	Nopt=i_Pade + k_Pade +1           	
                	cLimes= cSouth ! = P(k_Pade,i_Pade)
                endif      	
!               South = c(i); SC= South-Center
!		1/(West-Center)	+ 1/(East-Center) == 1/(rNorth-Center) + 1/(South-Center) = 1/ error                
!               South= North+one/( one/EC + one/WC -one/rNC)
               	end do ! i cycle  
                k=k+1
!               Change of the sussesions 
                do i=0, Nb
                	cA(i)=cB(i)
 			cB(i)=cC(i)
		enddo
 !              Reduction of the boundeary           
                Nb=Nb-2
                if(Nb>=0) goto 123
!               Exit 
137		continue 
	end Subroutine cLimesCross

!!! %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

	end module


==> sd_source/jsd.f90 <==
    program Jsd

    implicit integer (i-n)
    implicit real(8) (a-h,o-z)
    
    integer, parameter :: Kx= 60
    integer, parameter :: Ky= 60
    integer, parameter :: Nx= 2*Kx+1
    integer, parameter :: Ny= 2*ky+1
    integer, parameter :: Lx= 5000
    integer, parameter :: Ly= 5000
    integer, parameter :: Mx= 2*Lx+1
    integer, parameter :: My= 2*Ly+1
    integer, parameter :: N= Nx*Ny
    integer, parameter :: nd=4
    integer, parameter :: ne=1
    integer, parameter :: Kc=25
    integer, parameter :: Nc=2*Kc+1 ! Nc=2*Kc+1 odd
    integer, parameter :: N8=8*Nc
    real(8), parameter :: zero= 0.0d0
    real(8), parameter :: one= 1.0d0
    real(8), parameter :: two= 2.0d0
    real(8), parameter :: half= .50d0
    real(8), parameter :: three= 3.0d0
    real(8), parameter :: four= 4.0d0
    real(8), parameter :: rZ= 1.37d0
    real(8), parameter :: pi=4.d0*datan(1.d0) 
    real(8), parameter :: es= 4.0d0/rZ
    real(8), parameter :: ed= 0.0d0
    real(8), parameter :: ep=-0.9d0/rZ
    real(8), parameter :: tsp= 2.0d0/rZ
    real(8), parameter :: tpd= 1.5d0/rZ
    real(8), parameter :: tpp= 0.2d0/rZ
    real(8), parameter :: gamma= 0.57721566490153286d0
    real(8), parameter :: gammaC = dexp(gamma)
    real(8), parameter :: rK=one/11604d0
    real(8), parameter :: Tc= 90.d0*rK
    real(8), parameter :: eB= 10.d0*Tc
    real(8), parameter :: fopt= .58d0
    real(8), parameter :: epsf= 1.0d-12
    real(8), parameter :: hbar=1.05457d-34
    real(8), parameter :: a0=.38d-09
    real(8), parameter :: rme=9.1093829d-31
    real(8), parameter :: qe=1.602176565d-19
    real(8), parameter :: E0=hbar**2/(rme*a0**2)/qe
    dimension H(1:4,1:4), Hp(1:4,1:4), Psi(1:4), apsi(1:4), evl(1:4), evr(1:4,1:4), v(1:4)
    dimension fv1(1:4,1:4), fv2(1:4,1:4)
    dimension chi(0:Nx,0:Ny), apx(1:Nc), apy(1:Nc), vv(1:Nc), aslp(1:Nc), achi(1:Nc), chia(0:Nx,0:Ny)
    dimension ec(0:Nx,0:Ny), vx(0:Nx,0:Ny), vy(0:Nx,0:Ny), vabs(0:Nx,0:Ny), ppx(0:Nx), ppy(0:Ny)
    dimension YY(0:Mx,0:My)

    dpx=2.d0*(pi-epsf)/(Nx-1)
    dpy=2.d0*(pi-epsf)/(Ny-1)
!    open(unit=91,file="jsd.txt",action="write")
    evar=zero				! Za proverka na E
    proverka=zero
    enew=ed
    do ix=0, Nx-1 ! double cicle for tabulation of conduction band energy
      px=epsf+ix*dpx
      ppx(ix)=px
      sinpx=dsin(px/2.d0)
      x=sinpx*sinpx
      sx=2.d0*sinpx
      sxp=two*dsin((px+epsf)/two)	! za proverka na v_F
      do iy=0, Ny-1
        py=epsf+iy*dpy
        ppy(iy)=py
        sinpy=dsin(py/2.d0)
	y=sinpy*sinpy
	sy=2.d0*sinpy
	syp=two*dsin((py+epsf)/two)	! za proverka na v_F
	
	do iter=1,5
	 ves= enew-es
	 ved= enew-ed
	 vep= enew-ep
	 call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
	 enew=enew-(A*x*y+B*(x+y)+C)/(Ap*x*y+Bp*(x+y)+Cp)
	end do 
	e=enew !! tuk pravim podmjana
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	ec(ix,iy)=e
	!!!!!!!!!!!!!!!!!!!!!!!
	ves= e-es
	ved= e-ed
	vep= e-ep
	tau2=tsp**2-ves*tpp/two
	Dp=-ves*vep**2+4*vep*tsp**2*(x+y)-32.d0*tpp*tau2*x*y
	Sp=-4.d0*vep*tsp*tpd*(x-y)
	Xp=-(ves*vep-8*tau2*y)*tpd*sx
	Yp= (ves*vep-8*tau2*x)*tpd*sy
	Cpsi=one/dsqrt(Sp**2+Dp**2+Xp**2+Yp**2)
	Dp=Cpsi*Dp
	Sp=Cpsi*Sp
	Xp=Cpsi*Xp
	Yp=Cpsi*Yp
	chip=Sp*Dp
	chi(ix,iy)=chip
	!!!!!!!!!!!!!!!!!!!!!!!
	
      end do ! ix
    end do ! iy krai na tabulacijata 
    d2Epx=(ec(Kx-1,Ky)-two*ec(Kx,Ky)+ec(Kx+1,Ky))/dpx**2
    rm_top=-E0/d2Epx
	
    !!! chi i ec dotuk
  
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! 2 Sep 2021
    ! A xd^2 + 2 B xd +C = 0  calculation of the Fermi energy

    eTop=ec(Kx,Ky)-epsf
    eVanHove=ec(Kx,0)+epsf! end spectrum calculation
    
    !nachalo na presmjatane na energiqta na Fermi
    
    e=eVanhove
    ves= e-es
    ved= e-ed
    vep= e-ep
    call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
    xd=(-B+dsqrt(B*B-A*C))/A ! 0<xd<1
    !xdm=(-B-dsqrt(B*B-A*C))/A ! 0<xd<1
    !print*,"xdp=",xdp,"xdm=",xdm
    pd=two*dasin(dsqrt(xd))
    dp=(pi-pd)/dble(Nc-1)
    do i=1,Nc
      px=pd+(i-1)*dp
      sinpx=dsin(px/two)
      x=sinpx**2
      y=-(B*x+C)/(A*x+B)
      py=two*dasin(dsqrt(y))
      apx(i)=px
      apy(i)=py
!      print*,i,x,px,y,py
    end do

    f=apx(1)-apy(1) + apx(Nc)-apy(Nc) 
    iW=4
    do i=2,Nc-1
      f=f+(apx(i)-apy(i))*iW
      iW=6-iW
    end do
    f=f*dp/three ! hole area in octant
    ! hole filling factor in Brilloin zone  
      f=two*f/pi**2
    !print*,"f =",f 
   
    fVanHove=f 
    eBB=eB*1.1d0
    print*,"eB/2Tc =",eB/(two*Tc),"eB =",eB," E_0 =",E0
    print*,"........................................................"
    Print*,"eVanHove=",eVanhove,"eTop=",eTop,"f_Van-Hove =",fVanHove

    ea=eVanHove
    ez=eTop
    iter=0
    !!!!!!  nachalo za presmqtane na energijata na Fermi
    deltae=(ez-ea)/two
137 continue       
    e=ea+deltae
    ves= e-es
    ved= e-ed
    vep= e-ep
    call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
    xd=(-B+dsqrt(B*B-A*C))/A ! 0<xd<1
    !xdm=(-B-dsqrt(B*B-A*C))/A ! 0<xd<1
    !print*,"xdp=",xdp,"xdm=",xdm
    pd=two*dasin(dsqrt(xd))
    dp=(pi-pd)/(Nc-1)
    do i=1,Nc
      px=pd+(i-1)*dp
      sinpx=dsin(px/two)
      x=sinpx**2
      y=-(B*x+C)/(A*x+B)
      py=two*dasin(dsqrt(y))
      apx(i)=px
      apy(i)=py
      !print*,i,x,px
    end do
    
    ! Simpson integration of the area of hole pocket
    f=apx(1)-apy(1) + apx(Nc)-apy(Nc) 
    iW=4
    do i=2,Nc-1
      f=f+(apx(i)-apy(i))*iW
      iW=6-iW
    end do
    f=f*dp/three ! hole area in octant
    ! hole filling factor in Brilloin zone  
      f=two*f/pi**2
    !print*,"iter =",iter,"e =",e,"f =",f 
    
    if (f>fopt) ea=e
    if (f<fopt) ez=e
    
    deltae=(ez-ea)/two
    iter=iter+1
    
    if (deltae>epsf) goto 137
    
    eeF=e
    rtpt=half/(one+two*B/A)
    print*,"iter =", iter-1, " eF =",eeF, " fopt =",f,"acc =",dabs(f-fopt)/fopt,pd,xd
    print*,"E_Fermi-E_Van-Hove =",eeF-eVanhove
    !(eeF-eVanHove)/two

    !!! Krai na presmjataneto na energijata na Fermi
    
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    !  Calculation of I_B
    ! Mx=2*Kx+1, My=2*Ky+1
    dqx= 2.d0*pi/(Mx-1)
    dqy= 2.d0*pi/(My-1)
    T= Tc
    rintegralB=zero
    recE=zero
    !achi2=zero ! achi2=<chi^2>_p evaraged cross probability
    anumber=zero
    do i=0, Lx-1 !Mx-2
      qx=(i+half)*dqx !!!!!!
      ix=int(qx/dpx)
      cx=qx/dpx-ix ! <=1
      ixp=ix+1
      if (ixp==Nx) ixp=0
      do j=0, Ly-1!My-2
       qy=(j+half)*dqy !!!!!!
       iy=int(qy/dpy)
       iyp=iy+1
       if (iyp==Ny) iyp=0
       cy= qy/dpy- iy ! in [0,1]
       e=ec(ix,iy)*(one-cx)*(one-cy) +ec(ixp,iy)*cx*(one-cy) +ec(ix,iyp)*(one-cx)*cy +ec(ixp,iyp)*cx*cy
       ch=chi(ix,iy)*(one-cx)*(one-cy) +chi(ixp,iy)*cx*(one-cy) +chi(ix,iyp)*(one-cx)*cy +chi(ixp,iyp)*cx*cy
       eta=dabs(e-eeF)
       chi2=ch**2
       if (eta>eBB) rintegralB=rintegralB+chi2/eta 
       !!!!!!!!!!!!!! alternative calculation { 
       if ((eB.lt.eta).and.(eta.lt.eBB) ) then
        recE=recE+chi2/eta 
        numberchi=numberchi+1
       end if  
       !!!!!!!!!!!!!! alternative calculation }
       anumber=anumber+one
      end do
    end do  
    rintegralB=rintegralB/anumber
    recE=recE/anumber
    !achi2Bulk=achi2/number ! fnorma of the bulk hybridization amplitude
    print*,"rintegralB =",rintegralB," number =",anumber
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! 
     
    call reciprocal(eeF,eBB,recipE) !! nov element 10 Sep    

    !achi2ring=achi2/numberchi 
   
    print*,"recE =",recE," recipE =",recipE," recipE/recE =",recipE/recE
    call contour(eeF+(eBB+eB)/two,rho,chi2,chi4,v2)     
    recip2ring=rho*chi2*(dlog(eBB)-dlog(eB))
    call contour(eeF-(eBB+eB)/two,rho,chi2,chi4,v2)
    recip2ring=recip2ring+rho*chi2*(dlog(eBB)-dlog(eB))
    print*,"recE =",recE," recip2ring =",recip2ring," recip2ring/recE =",recip2ring/recE

    rintegralC=recipE!recip2ring
    rintegralBB=rintegralB+rintegralC !! influence of the 2 rings
    e=eeF ! eeF = Fermi energy  
    call contour(eeF,rho,chi2,chi4,v2)
    rintegralAsub=Two*rho*chi2
    rintegralA=rintegralAsub*dlog((two*gammaC*eB)/(pi*Tc))
    rIntsum=rintegralBB+rintegralA
    rJsd=one/rIntsum ! pressmjatane na obmennija integral 
    rlambdaBCS=Two*rJsd*chi2*rho
    print*,"lambda_BCS =",rlambdaBCS," rho =",rho,"rintegralBB =",rintegralBB
    rm_c=E0*rho*(two*pi)
    rm_opt=two*E0*f/(v2*rho)
      
    print*,"----------------------------------------------------" 
    chi24=chi2**2/chi4
    print*,"chi24 =",chi24,"chi2 =",chi2,"chi4 =",chi4,"chi2rho =",chi2*rho
    print*,"I =",rIntsum," I_A =",rintegralA," I_B =",rintegralB
    print*,"J_sd =",rJsd," I_sd =",chi2*rJsd," V_0 =",Two*rJsd*chi2
    ! rlambdaBCS=Two*rJsd*tildeA
    epsC=eB*dexp(rintegralBB/rintegralAsub)
    riota=exp(-one/rlambdaBCS)
    sqiota=dsqrt(riota)
    print*,"iota_BCS =",riota,"   sqrt(iota_BCS) =",sqiota
    TcBCS=(gammaC/pi)*(two*epsC)*dexp(-one/rlambdaBCS)
    s=(es-eeF)*(eeF-ep)/(two*tsp)**2
    r=half/(one+s)
    print*,"eC (Euler-Mascheroni energy) =",epsC,"TcBCS =",TcBCS/rK,"r =",r,"tpt =",rtpt
    !Euler-Mascheroni 9 Sep 2021
    ! kraj na presmjataneto na obmennija integral
    !!! 6 Sep 2021 !!!
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! 
    !!! 8 Sep 2021 !!!
    ! calculation of the critical temperatute
    print*,"++++++++++++++++++++++++++++++++++++++++++++++++++++++"
    print*,"m_top =", rm_top," m_c =",rm_c," m_opt =",rm_opt
!    close(91)
        
    !!! Brute force
    chi2A=zero
    chi4A=zero
    BrutA=zero
    BrutB=zero
    BrutC=zero
    Brut=zero
    anumber=zero
    anumberA=zero
    anumber2R=zero
    greshka=zero
    vypros=zero
    do i=0,Lx-1
      qx=(i+half)*dqx 
      ix=int(qx/dpx)
      px=dpx*ix
      cx=qx/dpx-ix
      ixp=ix+1
      if (ixp==Nx) ixp=0
      do j=0, Ly-1
       qy=(j+half)*dqy 
       iy=int(qy/dpy)
       py=dpy*iy
       cy= qy/dpy- iy
       iyp=iy+1
       if (iyp==Ny) iyp=0
       e=ec(ix,iy)*(one-cx)*(one-cy) +ec(ixp,iy)*cx*(one-cy) +ec(ix,iyp)*(one-cx)*cy +ec(ixp,iyp)*cx*cy
       ch=chi(ix,iy)*(one-cx)*(one-cy) +chi(ixp,iy)*cx*(one-cy) +chi(ix,iyp)*(one-cx)*cy +chi(ixp,iyp)*cx*cy
       eta=dabs(e-eeF)
       chi2=ch**2
       WWW=(chi2/eta)*dtanh(eta/(two*Tc))
       Brut=Brut+WWW
       if (eta.gt.eBB) BrutB=BrutB+ WWW
       if (eta.lt.eB)  then 
        chi2A=chi2A+ chi2
        chi4A=chi4A+ chi2**2
	BrutA=BrutA+ WWW
	anumberA=anumberA+one
       endif	
       if ((eB.lt.eta).and.(eta.lt.eBB)) then 
	BrutC=BrutC+ WWW
	anumber2R=anumber2R+ one
       end if	
       anumber=anumber+one
      end do
    end do 
   
    BrutA=BrutA/anumber
    BrutB=BrutB/anumber
    BrutC=BrutC/anumber
    Brut=Brut/anumber
    rhoFermi2=(anumberA/anumber)/(two*eB)
    chi2A=chi2A/anumberA
    chi4A=chi4A/anumberA
    rhoFermi3=(anumber2R/anumber)/(two*(eBB-eB))
    call contour(eeF,rhoFermi1,chi2F,chi4F,v2F)
    print*,"chi2F =",chi2F," chi2A =",chi2A, " err =",chi2F/chi2A
    print*,"rhoFermi2/rhoFermi1 =",rhoFermi2/rhoFermi1,"rhoFermi3/rhoFermi1 =",rhoFermi3/rhoFermi1
    rmassF=two*pi*rhoFermi1
    print*,"rmassF =",rmassF
    !print*,"chi24F =",chi2F**2/chi4F," chi24F/(2/3) =",chi2F**2/chi4F/(two/three)
    print*,"chi24A/chi24F =",(chi2A**2/chi4A)/(chi2F**2/chi4F)," chi24A/(2/3) =",chi2A**2/chi4A/(two/three)
    fineA=two*rhoFermi1*chi2F*dlog(two*gammaC*eB/(pi*Tc)) !! analitichna formula
    fineC=two*rhoFermi1*chi2F*dlog(eBB/eB) !! analitichna formula
    print*,"fineA/BrutA =",fineA/BrutA," fineC/BrutC =",fineC/BrutC
    Print*,"1=ratio =", (BrutA+BrutB+BrutC)/Brut
    rJsd_Brut=one/Brut
    small=dqx/Tc
    print*,"BrutC/recE =",BrutC/recE,"rintegralB/BrutB =",rintegralB/BrutB
    print*,"rintegralA/BrutA =",rintegralA/BrutA
    print*,"J_sd(Brut) =",rJsd_Brut," Lx =",Lx," Ly =",Ly," small =1/",one/small 
    Print*,"BrutA =",BrutA,"BrutB =",BrutB,"BrutC =",BrutC
     
    call contour(eeF,rhoF,chi2F,chi4F,v2F)  
    !rIntBCS=fineA+fineC+BrutB
    !rIntBCS=two*rhoF*chi2F*(dlog(two*gammaC*eB/(pi*Tc))+dlog(eBB/eB))+BrutB
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    eEM=dexp( dlog(eBB)+BrutB/(two*rhoF*chi2F) ) !!! Euler-Mascheroni Energy of the gap anisotropy
    rmeff=one/(two*f*rhoF*v2F)!hbar**2/(rme0*a0**2)*!hbar**2/(a0**2*rme)*rhoF/(two*pi)!
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    print*,"eEM =",eEM," meff =",rmeff
    rIntBCS=two*rhoF*chi2F*(dlog(two*gammaC/(pi*Tc))+dlog(eEM))
    rBCS=two*Jsd_Brut*chi2F
    TcBCS=(two*gammaC/pi)*eEM*dexp(-one/rlambdaBCS)
    print*,"rIntBCS/Brut =",rIntBCS/Brut," TcBCS [K] =",TcBCS/rK,"-ln(Tc) = 1/\lambda +",dlog(two*gammaC/pi*eEM)
 
    
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    ! esquisser 14 Sep2021
    ! 1st method
      px=pi
      py=pi
      sinpx=dsin(px/2.d0)
      sx=2.d0*sinpx
      sinpy=dsin(py/2.d0)
      sy=2.d0*sinpy	
      call Hamiltonian(H,sx,sy)
      call rs(nd,nd,H,evl,ne,evr,fv1,fv2,ierr)
      if (ierr>0) then
	  print*,"Error code",ierr,", halting execution."
	  stop
      endif
      eTop=evl(3)
      
      sxp=two*dsin((px+epsf)/two)
      syp=two*dsin((py+epsf)/two)
      call Hamiltonian(H,sxp,sy)
      call rs(nd,nd,H,evl,ne,evr,fv1,fv2,ierr)
      if (ierr>0) then
	  print*,"Error code",ierr,", halting execution."
	  stop
      endif
      eShift=evl(3)
      d2e=(two*eTop-two*eShift)/epsf**2
      rmass1=one/d2e !! effective mass by second derivative
           
      !! 2nd method
      dener=.05
      !!!  {filling factor for e=eTop-dener
      e=eTop-dener
      ! e=eVanhove otkydeto e kopirano
      ves= e-es
      ved= e-ed
      vep= e-ep
      call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
      xd=(-B+dsqrt(B*B-A*C))/A ! 0<xd<1
      pd=two*dasin(dsqrt(xd))
      dp=(pi-pd)/(Nc-1)
      do i=1,Nc
	px=pd+(i-1)*dp
	sinpx=dsin(px/two)
	x=sinpx**2
	y=-(B*x+C)/(A*x+B)
	py=two*dasin(dsqrt(y))
	apx(i)=px
	apy(i)=py
	!print*,i,x,px
      end do
    
      f=apx(1)-apy(1) + apx(Nc)-apy(Nc) 
      iW=4
      do i=2,Nc-1
	f=f+(apx(i)-apy(i))*iW
	iW=6-iW
      end do
     f=f*dp/three ! hole area in octant
     ! hole filling factor in Brilloin zone  
     f=two*f/pi**2
     !print*,"f =",f 
     !!! end filling factor for e=eTop-dener}
     rhoTop=f/dener
     rmass2=two*pi*rhoTop
     
     !! 3rd method
     call contour(e,rho,chi2,chi4,v2)
     rmass3=two*pi*rho
     rmeff_T=one/(two*f*rho*v2)
     print*,"rmass1 =",rmass1,"rmass2 =",rmass2,"rmass3 =",rmass3
     print*,"rmass3/rmass2",rmass2/rmass3,"rmassF/rmass3_Top",rmassF/rmass3
     print*,"chi24 =",chi2**2/chi4," meff/meff_Top",rmeff/rmeff_T

     call schiav(eeF,rho,chi2fin,chi4fin,chiav,chimax)
     DTc=Two*pi/gammaC*chimax
     print*,"======================================================"
     print*,"chiav =",chiav,"chi24/(2/3) =",chi2fin**2/chi4fin/(two/three),"chimax =",chimax
     print*,"chi2 =",chi2fin," 2*Delta_max/Tc =",DTc,"diff =",dabs(DTc-4.28d0)/DTc
     
    contains
    
    subroutine sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
	A= 16.*(4.*tpd**2*tsp**2 +2.*tsp**2*tpp*ved -2.*tpd**2*tpp*ves-tpp**2*ved*ves)
	B= -4.*vep*(tsp**2*ved+ tpd**2*ves)
	C= ved*ves*vep**2
	Ap= 16.*(2.*tsp**2*tpp-2.*tpd**2*tpp-tpp**2*(ved+ves)) 
	Bp= -4.*(tsp**2*ved+tpd**2*ves)-4.*vep*(tsp**2+tpd**2)
	Cp= ves*vep**2+ved*vep**2+2.*ved*ves*vep
!	print*,"ABC: ",ves,vep,ved,A,B,C
    end subroutine 
        
    !!!!!!!!!!!!!!!!!!!!
    ! 10 Sep 
    subroutine contour(e,rho,chi2,chi4,v2)
      dimension achi(1:Nc), apx(1:Nc), apy(1:Nc), av(1:Nc)
      
      ves= e-es
      ved= e-ed
      vep= e-ep
      call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
      xd=(-B+dsqrt(B*B-A*C))/A 
      pd=two*dasin(dsqrt(xd))
      deltap=(pi-pd)/(Nc-1)
      do is=1,Nc ! cicle for tabulation
	px=pd+(is-1)*deltap
	sinpx=dsin(px/two)
	x=sinpx**2
	sx=two*sinpx
	y=-(B*x+C)/(A*x+B)
	py=two*dasin(dsqrt(y))
	sinpy=dsin(py/two)
	sy=two*sinpy
	apx(is)=px
	apy(is)=py !tabulated points from CEC in a 8-tant
	! Eq. (2.36)    
	vs=(A*y+B)**2*x*(one-x) + (A*x+B)**2*y*(one-y)
	vs=dsqrt(vs)/dabs(Ap*x*y+Bp*(x+y)+Cp)
	av(is)=vs
	! Eq. (2.3)
	tau2=tsp**2-ves*tpp/two
	Dp=-ves*vep**2+4*vep*tsp**2*(x+y)-32.d0*tpp*tau2*x*y
	Sp=-4.d0*vep*tsp*tpd*(x-y)
	Xp=-(ves*vep-8*tau2*y)*tpd*sx
	Yp= (ves*vep-8*tau2*x)*tpd*sy
	Cpsi=one/dsqrt(Sp**2+Dp**2+Xp**2+Yp**2)
	Dp=Cpsi*Dp
	Sp=Cpsi*Sp
	Xp=Cpsi*Xp
	Yp=Cpsi*Yp
	chip=Sp*Dp
	achi(is)= chip !dimension achi(N8)
	! Eq. (2.41)
	slp= (A*y+B)/(A*x+B)
	slp=slp**2
	slp=slp*x*(one-x)/(y*(one-y))
	!print*,i,slp,y,(one-y)
	slp=dsqrt(one+slp)
	aslp(is)=slp ! tabulated 1/cos(slope)
	! dpl=dpx*slp
	!call schi(e,px,py,chiB)
	!print*,px/pi,py/pi,chip,chiB
      end do
    
      trho=aslp(1)/av(1)+aslp(Nc)/av(Nc)
      chi2=achi(Nc)**2*aslp(Nc)/av(Nc)
      chi4=achi(Nc)**4*aslp(Nc)/av(Nc)
      v2=aslp(1)*av(1)+aslp(Nc)*av(Nc)
      iW=4
      do is=2,Nc-1
	trho=trho+ iW*aslp(is)/av(is)    
	chi2=chi2+ iW*achi(is)**2*aslp(is)/av(is)
	chi4=chi4+ iW*achi(is)**4*aslp(is)/av(is)
	v2=v2+ iW*av(is)*aslp(is)
        iW=6-iW
      end do
      chi4=chi4/trho
      chi2=chi2/trho
      rho=trho*(deltap/three)*two/(pi**2) ! 8/(2 pi)^2
      v2=v2/trho
    end subroutine
    
    !!!!!!!!!!!!!!!!
    
    subroutine reciprocal(eF,eBB,recipE)

    	rlnB=dlog(eBB)
    	rlnA=dlog(eB)
    	dln=(rlnB-rlnA)/Nc
        
        recipE=zero
    	do ir=0,Nc-1
    		!rlL=rlnA+(ir)*dln 
    		!etaL=eB+dexp(rlL)
	    	!rlR=rlnA+(ir+1)*dln 
    		!etaR=eB+dexp(rlR)
                !deltaEta=(etaR-etaL) 
    		rl=rlnA+(ir+half)*dln
                eta=dexp(rl)
		!print*,eta,eB,eBB
    		call contour(eF+eta,rho,chi2,chi4,v2)
    		recipE=recipE+rho*chi2
    		call contour(eF-eta,rho,chi2,chi4,v2)
    		recipE=recipE+rho*chi2
    	end do
    	recipE=recipE*dln
    end subroutine

    !!!!!!!!!!!!!!!!!!!!

  subroutine schiav(e,rho,chi2,chi4,chiav,chimax) !! new line
      dimension achi(1:Nc), apx(1:Nc), apy(1:Nc), av(1:Nc)
      
      ves= e-es
      ved= e-ed
      vep= e-ep
      call sABC(ves,ved,vep,A,B,C,Ap,Bp,Cp)
      xd=(-B+dsqrt(B*B-A*C))/A 
      pd=two*dasin(dsqrt(xd))
      deltap=(pi-pd)/(Nc-1)
      do is=1,Nc ! cicle for tabulation
	px=pd+(is-1)*deltap
	sinpx=dsin(px/two)
	x=sinpx**2
	sx=two*sinpx
	y=-(B*x+C)/(A*x+B)
	py=two*dasin(dsqrt(y))
	sinpy=dsin(py/two)
	sy=two*sinpy
	apx(is)=px
	apy(is)=py !tabulated points from CEC in a 8-tant
	! Eq. (2.36)    
	vs=(A*y+B)**2*x*(one-x) + (A*x+B)**2*y*(one-y)
	vs=dsqrt(vs)/dabs(Ap*x*y+Bp*(x+y)+Cp)
	av(is)=vs
	! Eq. (2.3)
	tau2=tsp**2-ves*tpp/two
	Dp=-ves*vep**2+4*vep*tsp**2*(x+y)-32.d0*tpp*tau2*x*y
	Sp=-4.d0*vep*tsp*tpd*(x-y)
	Xp=-(ves*vep-8*tau2*y)*tpd*sx
	Yp= (ves*vep-8*tau2*x)*tpd*sy
	Cpsi=one/dsqrt(Sp**2+Dp**2+Xp**2+Yp**2)
	Dp=Cpsi*Dp
	Sp=Cpsi*Sp
	Xp=Cpsi*Xp
	Yp=Cpsi*Yp
	chip=Sp*Dp
	achi(is)= chip !dimension achi(N8)
	! Eq. (2.41)
	slp= (A*y+B)/(A*x+B)
	slp=slp**2
	slp=slp*x*(one-x)/(y*(one-y))
	!print*,i,slp,y,(one-y)
	slp=dsqrt(one+slp)
	aslp(is)=slp ! tabulated 1/cos(slope)
	! dpl=dpx*slp
	!call schi(e,px,py,chiB)
	!print*,px/pi,py/pi,chip,chiB
      end do
    
      trho=aslp(1)/av(1)+aslp(Nc)/av(Nc)
      chi2=achi(Nc)**2*aslp(Nc)/av(Nc)
      chi4=achi(Nc)**4*aslp(Nc)/av(Nc)
      chiav=achi(Nc)**2*aslp(Nc)*dlog(dabs(achi(Nc)))/av(Nc) !! new line
      
      iW=4
      do is=2,Nc-1
	trho=trho+ iW*aslp(is)/av(is)    
	chi2=chi2+ iW*achi(is)**2*aslp(is)/av(is)
	chi4=chi4+ iW*achi(is)**4*aslp(is)/av(is)
	chiav=chiav+iW*achi(is)**2*aslp(is)*dlog(dabs(achi(is)))/av(is) !! new line
        iW=6-iW
      end do
      chi4=chi4/trho
      chi2=chi2/trho
      chiav=chiav/trho !! new line
      rho=trho*(deltap/three)*two/(pi**2) ! 8/(2 pi)^2
      chiav=dexp(chiav/chi2) !! new line
      chimax=dabs(achi(Nc)/chiav)
    end subroutine

    subroutine Hamiltonian(H,sx,sy)
	implicit integer (i-n)
	implicit real(8) (a-h,o-z)
    
	dimension H(1:4,1:4)
	
	H(1,1)= ed
	H(1,2)= 0.0d0
	H(1,3)= tpd*sx
	H(1,4)=-tpd*sy
 
	H(2,2)= es
	H(2,3)= tsp*sx
	H(2,4)= tsp*sy 

	H(3,3)= ep
	H(3,4)=-tpp*sx*sy

	H(4,4)= ep

	H(4,3)= H(3,4)
	H(4,2)= H(2,4)
	H(4,1)= H(1,4)
 
	H(3,2)= H(2,3)
	H(3,1)= H(1,3)

	H(2,1)= H(1,2)  
    end subroutine
    
  end 


==> sd_source/rtc.py <==
#!/usr/bin/python3

import sys
import os.path

from math  import sin, cos, pi, sqrt, tanh, log10
from numpy import loadtxt, array, zeros, dot
from pylab import *
import matplotlib.pyplot as plt

def linfit(xs, ys, ndim):
 n2=2
 sM=zeros([n2,n2],float)
 sV=zeros(n2,float)				
 rlcoef=zeros(3,float)			
 sx=0.0
 sx2=0.0
 sy=0.0
 sy2=0.0
 syx=0.0
 s1=0.0
 for il in range(ndim):
  sx=sx+xs[il]
  sx2=sx2+xs[il]**2
  sy=sy+ys[il]
  syx=syx+ys[il]*xs[il]
  s1=s1+1.0		
  sy2=sy2+ys[il]**2
  
 sM[0,0]=sx
 sM[0,1]=s1
 sM[1,0]=sx2
 sM[1,1]=sx
 sV[0]=sy
 sV[1]=syx
 det=sM[0,0]*sM[1,1]-sM[0,1]*sM[1,0]
 rlcoef[0]=( sM[1,1]*sV[0]-sM[0,1]*sV[1])/det
 rlcoef[1]=(-sM[1,0]*sV[0]+sM[0,0]*sV[1])/det
 npd=ndim
 sxm=sx/float(npd)
 sym=sy/float(npd)
 sxm2=sxm**2*float(npd)
 sym2=sym**2*float(npd)
 r=(syx-float(npd)*sym*sxm)/sqrt((sx2-sxm2)*(sy2-sym2))
 rlcoef[2]=r
 return rlcoef

data = loadtxt("Tc.txt",float)
n=len(data[:,0])

pdata = loadtxt("pavarini01_fig5.txt",float)
np=len(pdata[:,0])

#r1=0.3075
#Tc1=91.0
#s=zeros(n,float)
#Tc=zeros(n,float)
ne=5
aTTp=zeros(np,float)
aTT=zeros(ne,float)
almbd=zeros(ne,float)
ar=zeros(ne,float)
aTc=zeros(ne,float)
almbdp=zeros(np,float)
rlincoef=zeros(3,float)
reclmb=zeros(np+ne,float)
rlnTc=zeros(np+ne,float)
treclmb=zeros(n,float)
tlnTc=zeros(n,float)
TcN=zeros(n,float)
pc=zeros(ne,float)
pd=zeros(ne,float)
#
#aTT[1]=0.474
#ar[1]=0.282
#aTc[1]=50.0
#pc[1]=0.608
#pd[1]=1.326
#
#aTT[2]=0.49
#ar[2]=0.299
#aTc[2]=65.0
#pc[2]=0.608
#pd[2]=1.218
#
#aTT[3]=0.482
#ar[3]=0.29
#aTc[3]=75.0
#pc[3]=0.515
#pd[3]=1.202
#
#aTT[4]=0.488
#ar[4]=0.2964
#aTc[4]=92.0
#pc[4]=0.515
#pd[4]=1.238
#
#aTT[0]=0.4977
ar[0]=0.3075
aTc[0]=91.0
pc[0]=0.589
pd[0]=1.155
#
aTc[1]=91.0
pc[1]=0.596
pd[1]=1.149
#
#
pc[2]=0.668
pd[2]=1.029
aTc[2]=91.0
#
pc[3]=0.785
pd[3]=0.833
aTc[3]=93.0
#
pc[4]=0.729
pd[4]=1.13
aTc[4]=92.0
#

# from parabolyc fit of r and t'/t, file Tc.txt
a=-1.138
b= 1.617
c= 0.1082
for i in range(np):
 x=pdata[i,0]
 aTTp[i]=a*x**2+b*x+c

### t^\prime/t from r linear regression
rlincoef=linfit(data[:,3],data[:,2],n)
a= rlincoef[0]
b= rlincoef[1]
r= rlincoef[2]
print("Linear regression of r and t'/t a*x+b:","a =",a,", b =",b,", R =",r)

### lambda from t^\prime/t linear regression
rlincoef=linfit(data[:,2],data[:,4],n)
al= rlincoef[0]
bl= rlincoef[1]
rl= rlincoef[2]
print("Linear regression of t'/t and lambda a*x+b:","a =",al,", b =",bl,", R =",rl)

for i in range(np):
 almbdp[i]=aTTp[i]*al+bl
 #print(aTTp[i],almbdp[i])
 reclmb[i]=1.0/almbdp[i]
 rlnTc[i]=-log(pdata[i,1])
#ne=1
for i in range(ne):
 xc=sin(pc[i]/2.0)**2
 xd=sin(pd[i]/2.0)**2
 A=2.0*xd-xc-1.0
 B=xc-xd**2
 tpt=1.0/(2.0+B/A)
 aTT[i]=tpt
 almbd[i]=aTT[i]*al+bl
 reclmb[np+i]=1.0/almbd[i]
 rlnTc[np+i]=-log(aTc[i])
 #print(i,tpt,aTT[i],almbd[i])

xlabel(r"$r$",fontsize='x-large')
ylabel(r"$T_c$ [K]",fontsize='x-large')
#xlim(0.1,0.42)
plot(pdata[:,0],pdata[:,1],"ks",ms=4.0,label="Pavarini et. al, PRL 87(4) 2001")
#plot(ar[0:4],aTc[0:4],"r+",ms=6.0,label="Vishik et al., New J. Phys. 2010")
plot(ar[0],aTc[0],"r*",ms=6.0,label="Zonno et al., J. El. Spectroscopy 2021")
plot(data[:,3],data[:,5],"gray",lw=2.0,label="Theory")
#legend(bbox_to_anchor=(.7,1.),fontsize='large')
#grid()
show()

xlabel(r"$r$",fontsize='x-large')
ylabel(r"$\lambda_{\mathrm{BCS}}$",fontsize='x-large')
plot(data[:,3],data[:,4],"k",lw=2.0)
#grid()
show()

xlabel(r"$t^\prime/t$",fontsize='x-large')
ylabel(r"$\lambda_{\mathrm{BCS}}$",fontsize='x-large')
plot(data[:,2],data[:,4],"k",lw=2.0)
#grid()
show()

#for i in range(np):
 #print(aTTp[i],almbdp[i],1.0/almbdp[i],-log(pdata[i,1]))
 #print(data[i,2],data[i,4])

xlabel(r"$t^\prime/t$",fontsize='x-large')
ylabel(r"$r$",fontsize='x-large')
plot(data[:,2],data[:,3],"k",lw=2.0)
#grid()
show()

xlabel(chr(1013)+r"$_s$ [eV]",fontsize='x-large')
ylabel(r"$1/\lambda$",fontsize='x-large')
plot(data[:,0],1.0/data[:,4],"k",lw=2.0)
#grid()
show()

#for i in range(np+5):
# print(reclmb[i],rlnTc[i])

rlincoef=linfit(reclmb,rlnTc,np+ne)
ae= rlincoef[0]
be= rlincoef[1]
re= rlincoef[2]
print("Experiment: Linear regression of 1/lambda and -ln(Tc) a*x+b:","a =",ae,", b =",be,", R =",re)

for i in range(n):
 treclmb[i]=1.0/data[i,4]
 tlnTc[i]=-log(data[i,5])
 #print(treclmb[i],tlnTc[i])

rlincoef=linfit(treclmb,tlnTc,n)
at= rlincoef[0]
bt= rlincoef[1]
rt= rlincoef[2]
print("Theory:     Linear regression of 1/lambda and -ln(Tc) a*x+b:","a =",at,", b =",bt,", R =",rt)

print(at/ae,bt/be)

# Functions for double axis plots
def lmbrec(x):
    return al*x/(1.0-bl*x)

def invlmbrec(x):
    return x/(al+x*bl)#1.0/lmbrec(x)

xlabel(r"$t^\prime/t$",fontsize='x-large')
ylabel(r"$T_{c,\mathrm{max}}$ [K]",fontsize='x-large')
xlim(0.45,0.58)
ylim(20.0,160.0)
plot(aTTp,pdata[:,1],"ks",ms=4.0,label="Pavarini et. al, PRL 87(4) 2001")
#plot(aTT[0:4],aTc[0:4],"r+",ms=6.0,label="Vishik et al., New J. Phys. 2010")
plot(aTT[0],aTc[0],"r*",ms=6.0,label="Zonno et al., J. El. Spectroscopy 2021")
plot(aTT[1],aTc[1],"rx",ms=6.0,label="Zhang et al., Nat. Comm. 2014")
plot(aTT[3],aTc[3],"r.",ms=6.0,label="Okawa et al., Phys. C 2010")
plot(aTT[4],aTc[4],"r+",ms=6.0,label="Nakayama et el., Phys. Rev. B 2007")
plot(data[:,2],data[:,5],"gray",lw=2.0,label="Theory")
#legend(bbox_to_anchor=(.7,1.),fontsize='large')
#grid()
#show()


#for i in range(np):
 #print(aTTp[i],almbdp[i],1.0/almbdp[i],-log(pdata[i,1]))

#https://matplotlib.org/stable/gallery/subplots_axes_and_figures/secondary_axis.html
fig, ax = plt.subplots()
ax.set_xlabel(r"$1/\lambda_{\mathrm{BCS}}$",fontsize='x-large')
secax = ax.secondary_xaxis('top', functions=(lmbrec,invlmbrec))
secax.set_xlabel(r"$1/(t^\prime/t)$",fontsize='x-large')
ax.set_ylabel(r"$-\ln(T_{c,\mathrm{max}} \; [\mathrm{K}])$",fontsize='x-large')
secay = ax.secondary_yaxis('right', functions=(lambda x: x/log(10.0), lambda x: x/log(10.0)))
secay.set_ylabel(r"$-\lg(T_{c,\mathrm{max}} \; [\mathrm{K}])$",fontsize='x-large')
#ax.plot(1.0/data[:,4],-log(data[:,5]),"k",lw=2.0)
#ax.plot(1.0/data[:,4],-log(TcN),"k",lw=2.0)
ax.plot(1.0/almbdp,-log(pdata[:,1]),"ks",ms=4.0,label="Pavarini et. al, PRL 87(4) 2001")
#ax.plot(1.0/almbd[1:5],-log(aTc[1:5]),"r+",ms=6.0,label="Vishik et al., New J. Phys. 2010")
ax.plot(1.0/almbd[0],-log(aTc[0]),"r*",ms=6.0,label="Zonno et al., J. El. Spectroscopy 2021")
ax.plot(1.0/almbd[1],-log(aTc[1]),"rx",ms=6.0,label="Zhang et al., Nat. Comm. 2014")
ax.plot(1.0/almbd[3],-log(aTc[3]),"r.",ms=6.0,label="Okawa et al., Phys. C 2010")
ax.plot(1.0/almbd[4],-log(aTc[4]),"r+",ms=6.0,label="Nakayama et el., Phys. Rev. B 2007")
#ax.plot(1.0/almbd[5],-log(aTc[5]),"rx",ms=6.0,label="arXiv1403.0492")
#ax.plot(1.0/almbdp[10],-log(pdata[10,1]),"b+",ms=8.0,label="Fixed")
#ax.plot(-(log(300.0)+bt)/at,-log(300.0),"kd",ms=8.0,label=r"Room $T_c$ extrapolation")
ax.plot([4.5,7.5],[4.5*ae+be,7.5*ae+be],"k--",lw=2.0,label="Experiment")
#ax.plot([4.5,7.5],[4.5*at+bt,7.5*at+bt],"k-",lw=2.0,label="Theory")
#ax.plot([4.5,7.5],[4.5+0.46,7.5+0.46],"k-.",lw=2.0,label="Theoretic coefficients")
#grid()
plt.show()

xlabel(r"$T_c$ [K]",fontsize='x-large')
ylabel(r"$2 \Delta_\mathrm{max}/k_\mathrm{_B} T_c$",fontsize='x-large')
#xlim(0.45,0.58)
#ylim(20.0,160.0)
plot(data[:,5],data[:,8],"k.",ms=4.0)
#plot(aTT[0:4],aTc[0:4],"r+",ms=6.0,label="Vishik et al., New J. Phys. 2010")
#legend(bbox_to_anchor=(.7,1.),fontsize='large')
#grid()
show()

subplot(211)
ylabel(r"$\lg(T_{c,\mathrm{max}} \; [\mathrm{K}])$",fontsize='x-large')
plot(data[:,0],log10(data[:,5]),"k",lw=2.0)
#plot(data[:,0],log10(data[:,5]),"k.",ms=2.0)
#grid()
subplot(212)
xlabel(chr(1013)+r"$_s$ [eV]",fontsize='x-large')
ylabel(r"$t^\prime/t$",fontsize='x-large')
plot(data[:,0],data[:,2],"k",lw=2.0)
#plot(data[:,0],data[:,2],"k.",ms=2.0)
#grid()
show()


rlincoef=linfit(data[:,5],data[:,8],n)
ad= rlincoef[0]
bd= rlincoef[1]
rd= rlincoef[2]
print("Theory: Linear regression of pseudo gap and Tc a*x+b:","a =",ad,", b =",bd,", R =",rd)




==> sd_source/sjtm.f90 <==
	program SJTM

	use eps_algorithm

	implicit integer (i-n)
	implicit real(8) (a-h,o-z)
    
    integer, parameter :: Kx= 200
    integer, parameter :: Ky= 200
    integer, parameter :: Nx= 2*Kx+1
    integer, parameter :: Ny= 2*ky+1
    integer, parameter :: Lx= 4000
    integer, parameter :: Ly= 4000
    integer, parameter :: Mx= 2*Lx+1
    integer, parameter :: My= 2*Ly+1
    integer, parameter :: N= Nx*Ny
    integer, parameter :: nd=4
    integer, parameter :: ne=1
    integer, parameter :: Kc=25
    integer, parameter :: Nc=2*Kc+1 ! Nc=2*Kc+1 odd
    integer, parameter :: N8=8*Nc
    integer, parameter :: Nh=5
    integer, parameter :: Neps=8
    integer, parameter :: Nksi=10
    real(8), parameter :: zero= 0.0d0
    real(8), parameter :: one= 1.0d0
    real(8), parameter :: two= 2.0d0
    real(8), parameter :: half= .50d0
    real(8), parameter :: three= 3.0d0
    real(8), parameter :: four= 4.0d0
    real(8), parameter :: rZ= 1.37d0
    real(8), parameter :: pi=4.d0*datan(1.d0) 
    real(8), parameter :: a0=3.80e-10
    real(8), parameter :: h0=2.44e-10
    real(8), parameter :: dh=0.14e-10
    real(8), parameter :: hmax=h0+dh
    real(8), parameter :: hmin=h0-dh
    real(8), parameter :: es= 4.0d0/rZ
    real(8), parameter :: ed= 0.0d0
    real(8), parameter :: ep=-0.9d0/rZ
    real(8), parameter :: epz=ep
    real(8), parameter :: tsp= 2.0d0/rZ
    real(8), parameter :: tpd= 1.5d0/rZ
    real(8), parameter :: tpp= 0.2d0/rZ
    real(8), parameter :: gamma= 0.57721566490153286d0
    real(8), parameter :: gammaC = dexp(gamma)
    real(8), parameter :: rK=one/11604d0
    real(8), parameter :: Tc= 90.d0*rK
    real(8), parameter :: eB= 10.d0*Tc
    real(8), parameter :: fopt= .42d0
    real(8), parameter :: epsf= 1.0d-12
    real(8), parameter :: hbar=1.05457d-34
!    real(8), parameter :: a0=.38d-09
    real(8), parameter :: rme=9.1093829d-31
    real(8), parameter :: qe=1.602176565d-19
    real(8), parameter :: E0=hbar**2/(rme*a0**2)/qe
    
    dimension H(1:Nh,1:Nh), Hp(1:Nh,1:Nh), Psi(1:Nh), apsi(1:Nh), evl(1:Nh), evr(1:Nh,1:Nh), v(1:Nh)
    dimension Z(1:Nh,1:Nh), W(1:Nh,1:Nh), OOL(1:Nh,1:Nh), OOR(1:Nh,1:Nh)
    dimension fv1(1:Nh,1:Nh), fv2(1:Nh,1:Nh)
    dimension chi(0:Nx,0:Ny), apx(1:Nc), apy(1:Nc), vv(1:Nc), aslp(1:Nc), achi(1:Nc), chia(0:Nx,0:Ny)
    dimension ec(0:Nx,0:Ny), vx(0:Nx,0:Ny), vy(0:Nx,0:Ny), vabs(0:Nx,0:Ny), ppx(0:Nx), ppy(0:Ny), E1(1:Mx*My)
    dimension YY(0:Mx,0:My)
    dimension rKsiLim(0:Neps)

101 format (5F7.3)
102 format (7F9.5)
103 format (4F9.5)
104 format (3F9.5)
105 format (4F9.5)
106 format (E10.4,' ',E12.6)
201 format (A,F7.3,' ',A,F7.3,' ',A,F7.3)
202 format ('Eps results: ',A,F12.8,': ',A,I2,', ',A,I2,', ',A,I2,', ',A,E12.4,', ',A,I2)
203 format ('Iteration: ',A,F12.8,': ',A,E10.4,' ',A,F12.8,' ',A,F10.3,' ',A)

	rJsd=zero
	Zas=1.35d0
	deltaH=(hmax-hmin)/dble(Nksi)
	iksi=0

	call cpu_time(tstart)
22	call cpu_time(tis)
	has=hmax-iksi*deltaH
	tas=(a0/(2.0*has))**2*tsp/Zas		! t_{as}
	tan2=two*tas/(es-epz)
    ca=dsqrt(one+one/dsqrt(1+tan2**2))/dsqrt(two)
    sa=dsqrt(one-one/dsqrt(1+tan2**2))/dsqrt(two)

!	open(unit=12,file="sjtm-bands.txt",action="write")
!	open(unit=13,file="sjtm-chi.txt",action="write")
!	open(unit=14,file="sjtm-eF.txt",action="write")
!	open(unit=15,file="sjtm-Jsd.txt",action="write")
	open(unit=16,file="sjtm-Ksi2.txt",action="write")
	
	px=pi/3.0
	py=pi/3.0
    sinpx=dsin(px/2.d0)
    sx=2.d0*sinpx
    sinpy=dsin(py/2.d0)
    sy=2.d0*sinpy
!    print*,sx,sy,tas

    call Hamiltonian(H,sx,sy)   !	Hamiltonian
    call rs(Nh,Nh,H,evl,ne,evr,fv1,fv2,ierr)
    if (ierr>0) then
		print*,"Error code",ierr,", halting execution."
		stop
    endif

!	print*,''	
!	do i=1,Nh
!	    write(*,*) evl(i)
!	end do

    dpx=2.d0*(pi-epsf)/(Nx-1)
    dpy=2.d0*(pi-epsf)/(Ny-1)       
   	do ix=0, Nx-1 ! double cicle for tabulation of conduction band energy
      px=epsf+ix*dpx
      ppx(ix)=px
      sinpx=dsin(px/2.d0)
      x=sinpx*sinpx
      sx=2.d0*sinpx
      do iy=0, Ny-1
      	py=epsf+iy*dpy
        ppy(iy)=py
        sinpy=dsin(py/2.d0)
		y=sinpy*sinpy
		sy=2.d0*sinpy
 		call Hamiltonian(H,sx,sy)
    	call rs(Nh,Nh,H,evl,ne,evr,fv1,fv2,ierr)
!		Check for equal spur/trace
!    	esum=0.0
!    	do k=1,Nh
!    		esum=esum+evl(k)
!    	end do    
		chi(ix,iy)=evr(1,Nh-1)*evr(2,Nh-1)
		ec(ix,iy)=evl(Nh-1)	

!    	write(12,102) px/pi,py/pi,evl
!    	write(13,103) px/pi,py/pi,chi(ix,iy)
       end do
    end do
    
!	Fermi energy by bilinear interpolation onto a finer grid   
    dqx= 2.d0*pi/(Mx-1)		! 1/2 of x 0-2pi plane, use Lx for 1
    dqy= 2.d0*pi/(My-1)		! 1/2 of y 0-2pi plane, use Ly for 1
    k=0
    do i=0,Lx-1  	
		qx=(i+half)*dqx 
		ix=int(qx/dpx)
		px=dpx*ix
		cx=qx/dpx-ix
		ixp=ix+1
		if (ixp==Nx) ixp=0
	    do j=0, Ly-1
    	  	qy=(j+half)*dqy 
    	   	iy=int(qy/dpy)
    	   	py=dpy*iy
    	   	cy= qy/dpy- iy
    	   	iyp=iy+1
    	   	if (iyp==Ny) iyp=0
			k=k+1
    	   	E1(k)=ec(ix,iy)*(one-cx)*(one-cy) +ec(ixp,iy)*cx*(one-cy) +ec(ix,iyp)*(one-cx)*cy +ec(ixp,iyp)*cx*cy
!			if (iksi==0) write(14,103) qx/pi,qy/pi,E1(k)
		end do
	end do
	Me=k ! max k == last k
	kF=int(Me*fopt)
!	call BubbleSort(E1,Me)
	call MergeSort(E1,Me)
	eF=E1(kF)

  	write(*,201)' E_bot =',E1(1),' E_Fermi =',eF,' E_top =',E1(Me)

!	Jsd & Ksi_0 calculation 
	rKsi0=4.28/Two*Tc
	T= Tc
    dqx= 2.d0*pi/(Mx-1)		! 1/2 of x 0-2pi plane, use Lx for 1
    dqy= 2.d0*pi/(My-1)		! 1/2 of y 0-2pi plane, use Ly for 1
	rKsi=rKsi0
	ieps=0
11	rKsip=rKsi
	rNumKsi=zero
    rJinv=zero
    anumber=zero
    do i=0,Lx-1  	
		qx=(i+half)*dqx 
		ix=int(qx/dpx)
		px=dpx*ix
		cx=qx/dpx-ix
		ixp=ix+1
		if (ixp==Nx) ixp=0
	    do j=0, Ly-1
    	  	qy=(j+half)*dqy 
    	   	iy=int(qy/dpy)
    	   	py=dpy*iy
    	   	cy= qy/dpy- iy
    	   	iyp=iy+1
    	   	if (iyp==Ny) iyp=0
    	   	E1(k)=ec(ix,iy)*(one-cx)*(one-cy) +ec(ixp,iy)*cx*(one-cy) +ec(ix,iyp)*(one-cx)*cy +ec(ixp,iyp)*cx*cy
       		ch=chi(ix,iy)*(one-cx)*(one-cy) +chi(ixp,iy)*cx*(one-cy) +chi(ix,iyp)*(one-cx)*cy +chi(ixp,iyp)*cx*cy
       		chi2=ch**2
       		eta=dabs(E1(k)-eF)
       		tneta=dtanh(eta/(Two*T))/eta
       		if (eta .eq. 0.0)  tneta=One/(Two*Tc)
		    rJinv=rJinv+chi2*tneta
		    rNumKsi=rNumKsi+chi2/dsqrt(eta**2+(ch*rKsi)**2)
		    anumber=anumber+one	    
!			write(15,105) qx/pi,qy/pi,ch,tneta*chi2
		end do
	end do
	if (rJsd .eq. zero) rJsd=one/(rJinv/anumber)
	rNumKsi=rNumKsi/anumber
	rKsi=rJsd*rNumKsi*rKsi
		
	rKsiLim(ieps)=rKsi	
	ieps=ieps+1
	if (ieps .le. Neps) goto 11
	
	call LimesCross(Neps, rKsiLim, rLimes, i_Pade, k_Pade, i_err, error, Nopt)
	
	write(*,202) 'Ksi_0 =',rLimes,"i =",i_Pade," k =",k_Pade,"i_err =",i_err,'error =',error,'Nopt = ',Nopt
	ieps=0
	rKsi=rLimes
	
	if (error .ge. epsf) goto 11
	call cpu_time(tif)	
    write(*,203) "J_sd =",rJsd," h = ",has," Ksi_0 = ",rKsi,"in",tif-tis,"seconds."
    write(16,106) has,rKsi**2 
	iksi=iksi+1
	if (iksi .le. Nksi) goto 22

	call cpu_time(tfinish)
	print*,'Calculation for',Mx*My,'points finished in',tfinish-tstart,'seconds.'
		
!    close(12)
!    close(13)
!    close(14)
!    close(15)
    close(16)
    
    contains
    
	subroutine Hamiltonian(H,sx,sy)
		implicit integer (i-n)
		implicit real(8) (a-h,o-z)
    
		dimension H(1:Nh,1:Nh)
	
		H(1,1)= ed
		H(1,2)= 0.0d0
		H(1,3)= tpd*sx
		H(1,4)=-tpd*sy
		H(1,5)= 0.0d0		
		
		H(2,2)= es
		H(2,3)= tsp*sx
		H(2,4)= tsp*sy 
		H(2,5)= tas

		H(3,3)= ep
		H(3,4)=-tpp*sx*sy
		H(3,5)= 0.d0	
	
		H(4,4)= ep
		H(5,5)= epz

		do i=Nh,2,-1
			do j=i-1,1,-1
				H(i,j) = H(j,i)
			end do
		end do

    end subroutine
    
  	subroutine rotMatr(rM,cs,sn)
		implicit integer (i-n)
		implicit real(8) (a-h,o-z)
    
		dimension rM(1:Nh,1:Nh)
	
		do i=1,Nh
			do j=1,Nh
				rM(i,j)=zero
			end do
			rM(i,i)=one
		end do

		rM(2,2)=cs
		rM(5,5)=cs
		rM(2,5)=-sn
		rM(5,2)=sn	

    end subroutine
    
    subroutine BubbleSort(AA,MA)
		implicit integer (i-n)
		implicit real(8) (a-h,o-z)
    
    	dimension AA(1:MA)
    
    	do i=1,MA
    		do j=1,MA-i-1
    			if ( AA(j)>AA(j+1) ) then
    				tmp=AA(j+1)
    				AA(j+1)=AA(j)
    				AA(j)=tmp
    			end if
    		end do
    	end do 
    
    end subroutine
    
    recursive subroutine MergeSort(AA,MA)
		implicit integer (i-n)
		implicit real(8) (a-h,o-z)
    
    	dimension AA(1:MA)
    	allocatable :: rlarr(:), rrarr(:)
    
		if ( MA<2 ) return

		M2=MA/2
		N1=mod(MA,2)
		MN=M2+N1
		allocate(rlarr(1:M2))
		allocate(rrarr(1:MN))
		do i=1,M2
			rlarr(i)=AA(i)
		end do
		do i=1,MN
			rrarr(i)=AA(i+M2)		
		end do
		
!		print*,AA
!		print*,rlarr,rrarr
!		print*,M2,MN
		call MergeSort(rlarr,M2)
	 	call MergeSort(rrarr,MN)

		i=1
		j=1
		k=1
		nl=size(rlarr)
		nr=size(rrarr)
	
		do while ( (i<=nl) .and. (j<=nr) )
			if ( rlarr(i)<rrarr(j) ) then 
				AA(k)=rlarr(i)
				i=i+1
				k=k+1
			else
				AA(k)=rrarr(j)
				j=j+1
				k=k+1
			end if
		end do
						
		do l=i,nl	
			AA(k)=rlarr(l)
			k=k+1
		end do
		do l=j,nr
			AA(k)=rrarr(l)
			k=k+1
   		end do

99	continue
    
	end subroutine
    
    end program

!	O^-1HO check    
!  	call rotMatr(OOR,ca,sa)		!	Right rotational matrix
!	call rotMatr(OOL,ca,-sa)	!	Left rotational matrix

!	do i=1,Nh
!		do j=1,Nh
!			W(i,j)=zero
!			do k=1,Nh
!				do l=1,Nh
!					W(i,j)=W(i,j)+OOL(i,k)*H(k,l)*OOR(l,j)
!				end do
!			end do
!		end do
!	end do
    
!    print*,''    
!	do i=1,Nh
!			write(*,101) H(i,:)
!	end do

!    print*,''    
!	do i=1,Nh
!			write(*,101) OOL(i,:)
!	end do

!    print*,''    
!	do i=1,Nh
!			write(*,101) OOR(i,:)
!	end do

!    print*,''    
!	do i=1,Nh
!			write(*,101) W(i,:)
!	end do

!	Symmetric test
!	do i=1,Nh
!		do j=1,Nh
!			Z(i,j)=W(i,j)-W(j,i)
!		end do
!	end do
!    print*,''    
!	do i=1,Nh
!			write(*,101) Z(i,:)
!	end do
! 
!    call rs(Nh,Nh,W,evl,ne,evr,fv1,fv2,ierr)
!    if (ierr>0) then
!		print*,"Error code",ierr,", halting execution."
!		stop
!    endif
! 
!	print*,''	
!	do i=1,Nh
!	    write(*,*) evl(i)
!	end do

!	Bubble sort check
!  	call random_number(RR)
!  	print*,RR
!  	call BubbleSort(RR)
! 	print*,RR



==> sd_source/sjtm.py <==
#!/usr/bin/python3

from math import sqrt
import numpy as np
import matplotlib.pyplot as plt
from numpy.polynomial import Polynomial

def linfit(xs, ys, ndim):
	n2=2
	sM=np.zeros([n2,n2],float)
	sV=np.zeros(n2,float)				
	rlcoef=np.zeros(3,float)			
	sx=0.0
	sx2=0.0
	sy=0.0
	sy2=0.0
	syx=0.0
	s1=0.0
	for il in range(ndim):
		sx=sx+xs[il]
		sx2=sx2+xs[il]**2
		sy=sy+ys[il]
		syx=syx+ys[il]*xs[il]
		s1=s1+1.0		
		sy2=sy2+ys[il]**2
  
	sM[0,0]=sx
	sM[0,1]=s1
	sM[1,0]=sx2
	sM[1,1]=sx
	sV[0]=sy
	sV[1]=syx
	det=sM[0,0]*sM[1,1]-sM[0,1]*sM[1,0]
	rlcoef[0]=( sM[1,1]*sV[0]-sM[0,1]*sV[1])/det
	rlcoef[1]=(-sM[1,0]*sV[0]+sM[0,0]*sV[1])/det
	npd=ndim
	sxm=sx/float(npd)
	sym=sy/float(npd)
	sxm2=sxm**2*float(npd)
	sym2=sym**2*float(npd)
	r=(syx-float(npd)*sym*sxm)/sqrt((sx2-sxm2)*(sy2-sym2))
	rlcoef[2]=r
	return rlcoef

plt.rcParams['pdf.fonttype'] = 42
plt.rcParams["font.family"] = "serif"
plt.rcParams["mathtext.fontset"] = "stix"

# Reynolds et. al. 1950
rxdata=[203.4,202.0,200.7,199.7]	# Average mass number
rydata=[4.126,4.143,4.150,4.161]	# K

rslope=-0.009
nr=len(rxdata)
rlcoef=linfit(rxdata,rydata,nr)
a=rlcoef[0]
b=rlcoef[1]
r=rlcoef[2]
print('Reynolds et. al., 1950')
print(f'Linear regression from graph data: slope={a:1.3f}, intercept={b:1.3f} with correlation coefficient={r:1.6f}.')
print(f'Slope difference from study = {(a-rslope)/abs(a)*1.e+02:1.3f}%.')
rxline=np.arange(198.0,204.0+0.01,0.1)
ryline=a*rxline+b
rM=200.0
Tc=a*rM+b
print(f'For M={rM:1.3f} Tc={Tc:1.6f} K.')

# Pavarini et. al. 2001
px=8.5/0.3			# cm/A
prelx=2.4			# start x in A

pxdata=[0.2,5.0,9.9,11.05]	# cm
pydata=[40.0,40.0,85.0,90.0]	# K
plabel=['La','Bi','Tl','Hg']
pmarker=['D','s','p','H']

for i in range(len(pxdata)):
	pxdata[i]=prelx+pxdata[i]/px

# J. C. S. Davis 2022
dx=6.5/0.1			# cm/A
drelx=2.3			# start x in A
dy=11.25/0.3			# cm
drely=0.85			# start y

dxdata=[-0.5,0.95,2.75,5.25,8.10,11.1,13.85,16.0,17.35,17.85]			# cm
dydata=[ 1.2,1.50,2.25,3.55,4.95, 6.4, 7.75, 9.0, 9.70,10.00]			# cm

dslope=0.85
tslope=1.0

for i in range(len(dxdata)):
	dxdata[i]=drelx+dxdata[i]/dx
	dydata[i]=drely+dydata[i]/dy
	#print(dxdata[i],dydata[i])

rlast=dydata[-1]/dydata[0]
print(f'Ratio of ordinates of last and first points: {rlast:1.3f}.')
nd=len(dxdata)
rlcoef=linfit(dxdata,dydata,nd)
a=rlcoef[0]
b=rlcoef[1]
r=rlcoef[2]
print('O\'Mahony et. el., 2022')
print(f'Linear regression from graph data: slope={a:1.3f}, intercept={b:1.3f} with correlation coefficient={r:1.6f}.')
print(f'Slope difference from study = {(a-dslope)/a*1.e+02:1.3f}%.')
dxline=np.arange(drelx-0.05,2.6,0.01)
dyline=a*dxline+b

d0=dxdata[-1]
n0=dydata[-1]
Qpex=(d0/n0)*a
Qpth=1.75861
print('Q_p =',Qpex,Qpth)
Qcorr=Qpex/Qpth
at=a*sqrt(Qcorr)
bt=dydata[-1]-at*dxdata[-1]
tyline=at*dxline+bt
#print(a,at,b,bt)

# Our Hamiltonian calculation
data=np.loadtxt("sjtm-Ksi2.txt",float)
hh=data[:,0]*1.e+10
rKsi2=data[:,1]
rKsiNorm=n0/rKsi2[0]
rKsi2=rKsi2*rKsiNorm
nu=len(hh)
rucoef=linfit(hh,rKsi2,nu)
au=rucoef[0]
bu=rucoef[1]
ru=rucoef[2]
print('Our apex Hamiltonian calculation')
print(f'Linear regression from calc data: slope={au:1.3f}, intercept={bu:1.3f} with corr. coeff.={ru:1.6f}.')
uxline=np.arange(drelx-0.05,2.6,0.01)
uyline=au*dxline+bu

print(f'Slope difference between experiment and calculation = {(a-au)/a*1.e+02:1.3f}%.')

rpfit=Polynomial.fit(hh,rKsi2,2)
rp=rpfit.coef[0]
cp, bp, ap = rpfit.convert().coef
upline=ap*uxline**2+bp*uxline+cp
print(f'Polynomial regression from calc data: a={ap:1.3f}*x^2 + b={bp:1.3f}*x + c={cp:1.3f}.')

rpfit=Polynomial.fit(dxdata,dydata,2)
cp, bp, ap = rpfit.convert()
print(f'Polynomial regression from SJTM data: a={ap:1.3f}*x^2 + b={bp:1.3f}*x + c={cp:1.3f}.')

# Separate plots
fig, rax = plt.subplots()
rax.set_xlabel('Average Mass Number',fontsize='x-large')
rax.set_xticks(np.arange(198.0,204.0+0.1,2.0))
rax.set_xlim(198.0,204.0)
rax.set_ylabel('Transition Temperature [$^\circ$K]',fontsize='x-large')
rax.set_ylim(4.12,4.18)
rax.set_yticks(np.arange(4.12,4.18+0.001,0.02))
rax.plot(rxdata,rydata,'k.',ms=10.0)
rax.plot(rxline,ryline,'k--')

fig, pax = plt.subplots()
pax.set_xlabel('Cu-Apical O Distance [$\mathrm{\AA}$]',fontsize='x-large')
pax.set_xticks(np.arange(prelx,2.9,0.1))
pax.set_ylabel('$T_c$ [K]',fontsize='x-large')
for i in range(len(pxdata)):
	pax.plot(pxdata[i],pydata[i],marker=pmarker[i],color='k',ms=10.0,label=plabel[i],lw=0)
pax.legend(fontsize='x-large')

# Our calculation plot
fig, uax = plt.subplots(figsize=[6.4*1.618,6.4])
uax.set_xlabel('$\delta$ [$\mathrm{\AA}$]',fontsize='xx-large')
uax.set_xticks(np.arange(drelx-0.05,2.6,0.05))
uax.set_xlim(drelx-0.05,2.6)
uax.set_ylabel('$\\bar{\Xi}_0^2$',fontsize='xx-large')
#ax.set_ylim(drely,1.15)
uax.plot(hh,rKsi2,'kx',ms=10.0)
uax.plot(uxline,uyline,'k--')

# Our calculation plot with polynomial fit
fig, uax = plt.subplots(figsize=[6.4*1.618,6.4])
uax.set_xlabel('$\delta$ [$\mathrm{\AA}$]',fontsize='xx-large')
uax.set_xticks(np.arange(drelx-0.05,2.6,0.05))
uax.set_xlim(drelx-0.005,2.6)
uax.set_ylim(0.85,1.15)
uax.set_ylabel('$\\bar{\Xi}_0^2$',fontsize='xx-large')
#ax.set_ylim(drely,1.15)
uax.plot(hh,rKsi2,'ko',fillstyle='none',ms=10.0)
uax.plot(uxline,upline,'b--')
uax.plot(dxdata,dydata,'ko',fillstyle='full',ms=10.0)

# Plot with insets
fig, dax = plt.subplots(figsize=[6.4*1.618,6.4])
dax.set_xlabel('$\delta$ [$\mathrm{\AA}$]',fontsize='xx-large')
dax.set_xticks(np.arange(drelx-0.05,2.6,0.05))
dax.set_xlim(drelx-0.05,2.6)
dax.set_ylabel('$\\bar{n}_p$',fontsize='xx-large')
dax.set_yticks(np.arange(drely,1.151,0.05))
dax.set_ylim(drely,1.15)
dax.plot(dxdata,dydata,'k.',ms=10.0)
dax.plot(dxline,dyline,'k--')
dax.plot(dxline,tyline,'k-')
# Inset for Reynolds et. al. 1950
rax=fig.add_axes([.25, .6, .25, .25])
rax.set_xlabel('Average Mass Number',fontsize='small')
rax.set_xticks(np.arange(198.0,204.0+0.1,2.0))
rax.set_xlim(198.0,204.0)
rax.set_ylabel('$T_c$ [K]',fontsize='small')
rax.set_ylim(4.12,4.18)
rax.set_yticks(np.arange(4.12,4.18+0.001,0.02))
rax.plot(rxdata,rydata,'k.',ms=10.0)
rax.plot(rxline,ryline,'k--')
# Inset for Pavarini et. al. 2001
pax=fig.add_axes([.6, .21, .25, .25])
pax.set_xlabel('Cu-Apical O Distance [$\mathrm{\AA}$]',fontsize='small')
pax.set_xticks(np.arange(prelx,2.9,0.1))
pax.set_ylabel('$T_c$ [K]',fontsize='small')
for i in range(len(pxdata)):
	pax.plot(pxdata[i],pydata[i],marker=pmarker[i],color='k',ms=5.0,label=plabel[i],lw=0)
pax.legend(fontsize='small')
plt.show()

